Geometric realizations of the Lie superalgebra D(2,1;a)

For every parabolic subgroup $P$ of a Lie supergroup $G$, the homogeneous superspace $G/P$ carries a $G$-invariant supergeometry. We address the question whether $\mathfrak{g}=\text{Lie}(G)$ is the maximal supersymmetry of this supergeometry in the case of the exceptional Lie superalgebra $D(2,1;a)$. For each choice of parabolic $\mathfrak{p}\subset\mathfrak{g}$, we consider the corresponding negatively graded Lie subalgebra $\mathfrak{m}\subset\mathfrak{g}$, and compute its Tanaka--Weisfeiler prolongations, with reduction of the structure group when required, thus realizing $D(2,1;a)$ via symmetries of supergeometries. This gives 6 inequivalent supergeometries: one of these is a vector superdistribution, two are given by cone fields of supervarieties, and the remaining three are higher order structure reductions (a novel feature). We describe those supergeometries and realize $D(2,1;a)$ supersymmetry explicitly in each case.

==> anc/D21alpha_OddOddBracket.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2021" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="800" rtablesize="[10, 10]" useclientjvm="true" format="document" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L4" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">eta:=(r,s)-&gt;`if`(r=x and s=y,1,`if`(r=y and s=x,-1,0)):
phi:=f-&gt;`if`(f=x^2,X,`if`(f=x*y,-H/2,`if`(f=y^2,-Y,0))):</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L3" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">br:=(v,w)-&gt;[
s1*phi(v[1]*w[1])*eta(v[2],w[2])*eta(v[3],w[3]),
s2*eta(v[1],w[1])*phi(v[2]*w[2])*eta(v[3],w[3]),
s3*eta(v[1],w[1])*eta(v[2],w[2])*phi(v[3]*w[3])]:</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L7" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">sb:=[x,y]:
g1b:=[seq(seq(seq([sb[i],sb[j],sb[k]],k=1..2),j=1..2),i=1..2)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkZzFiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2Ji1GIzY0LUZQNiYtRiM2Ki1GLDYlUSJ4RidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGWEZlbkZYLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGZW4tRlA2Ji1GIzYqRlhGZW5GWEZlbi1GLDYlUSJ5RidGL0YyRl1vRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNipGWEZlbkZccEZlbkZYRl1vRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNipGWEZlbkZccEZlbkZccEZdb0Zgb0Y5RjlGYm9GZW9GZW4tRlA2Ji1GIzYqRlxwRmVuRlhGZW5GWEZdb0Zgb0Y5RjlGYm9GZW9GZW4tRlA2Ji1GIzYqRlxwRmVuRlhGZW5GXHBGXW9GYG9GOUY5RmJvRmVvRmVuLUZQNiYtRiM2KkZccEZlbkZccEZlbkZYRl1vRmBvRjlGOUZib0Zlb0Zlbi1GUDYmLUYjNipGXHBGZW5GXHBGZW5GXHBGXW9GYG9GOUY5RmJvRmVvRl1vRmBvRjlGOUZib0Zlb0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRnMWJHRig3KjclSSJ4R0YoRjBGMDclRjBGMEkieUdGKDclRjBGMkYwNyVGMEYyRjI3JUYyRjBGMDclRjJGMEYyNyVGMkYyRjA3JUYyRjJGMjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L8" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">A:=Matrix(8,8,(i,j)-&gt;br(g1b[i],g1b[j]));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSJBR0YoWCwlIUdGKEYoW2dsISIlISEhI1tvIikiKS1JKG1mZW5jZWRHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYnLUkjbW5HRjI2I1EiMEYoRjZGNi9JJW9wZW5HRiVRJyZsc3FiO0YoL0kmY2xvc2VHRiVRJyZyc3FiO0YoRjBGMC1GMTYnLUklbXJvd0dGMjYlLUkjbWlHRjI2I1EjczFGKC1JI21vR0YyNiNRMSZJbnZpc2libGVUaW1lcztGKC1GRjYjUSJYRihGNkY2RjpGPUYwLUYxNidGNi1GQzYlLUZGNiNRI3MyRihGSUZNRjZGOkY9LUYxNidGNkY2LUZDNiUtRkY2I1EjczNGKEZJRk1GOkY9LUYxNictRkM2JC1GSjYjUSomdW1pbnVzMDtGKC1JJm1mcmFjR0YyNiQtRkM2JUZFRkktRkY2I1EiSEYoLUY3NiNRIjJGKC1GQzYkRlxvLUZgbzYkLUZDNiVGVEZJRmRvRmdvLUZDNiRGXG8tRmBvNiQtRkM2JUZlbkZJRmRvRmdvRjpGPUYwRjAtRjE2Jy1GQzYkRlxvRkJGNkY2RjpGPUYwLUYxNidGNi1GQzYkRlxvRlJGNkY6Rj1GMC1GMTYnRl9vRlxwRmBwRjpGPS1GMTYnRjZGNi1GQzYkRlxvLUZDNiVGZW5GSS1GRjYjUSJZRihGOkY9RjBGZnBGMEYwLUYxNidGNkY2LUZDNiRGXG9GWUY6Rj0tRjE2J0Zfb0Zqb0ZicEY6Rj1GMC1GMTYnRjYtRkM2JEZcby1GQzYlRlRGSUZmcUY2RjpGPUZARjBGMEYwLUYxNidGam5GXHBGYnBGOkY9LUYxNidGNkY2RmRxRjpGPS1GMTYnRjZGY3JGNkY6Rj1GMEYwRmpwRmlxRmVyRjBGMEYwLUYxNictRkM2JEZcby1GQzYlRkVGSUZmcUY2RjZGOkY9RlBGMEZdckZnckYwRjAtRjE2J0Zfc0Y2RjZGOkY9RjBGV0ZecUYwRmlyRjBGYXNGMEYwRmhuRmBxRl9yRjBGW3NGMEYwRjA3Iy1JJ01hdHJpeEdGJTYjL0kkJWlkR0YoIjVzKFJuM18iKVskKm8k</Equation></Text-field>
</Output>
</Group>
<Group view="presentation" inline-output="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSJ+RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnRitGOkY9">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSJ+RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnRitGOkY9</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/D21alpha_p123i.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L835" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In this worksheet we compute G/P_{123}^I realization of LSA D(2,1;a)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L846" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ25GZG9GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ25GZG9GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L853" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEvJSllcXVhbGl0eUdGQi1GMTYlUSdtYXJvb25GJ0Y0RjdGPi1GOzYuUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRlQtRiw2Ji1GMTYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0Y0RjdGOi1GIzYmLUYsNiwtRjE2JlEjeTFGJ0Y0LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGN0ZZLUYxNiZRI3kyRidGNEZnb0Y3RlktRjE2JlEjeTNGJ0Y0RmdvRjdGWS1GMTYmUSN5NEYnRjRGZ29GNy9GaG9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGPkZjcEZlcEY+Rj4vRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0Yn">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPCZJI3kxR0YlSSN5MkdGJUkjeTNHRiVJI3k0R0Yl</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L961" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Realization of the GNLSA (one parameter unremovable but perhaps inessential)</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L833" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZfby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0ZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcEZPLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRk9GWi1GaG42JC1GIzYnRlFGXG8tRiw2JVEjeTJGJ0YvRjJGZW9GOUY5RmdvLUYsNiVRImtGJ0YvRjJGYHBGXXBGYHAtRiw2JVEjeTNGJ0YvRjJGYHBGWi1GaG42JC1GIzYnRlFGXG8tRiw2JVEjeDNGJ0YvRjJGZW9GOUY5RmdvRl1wRmBwLUYsNiVRI3gyRidGL0YyRmBwRlotRmhuNiQtRiM2J0ZRRlxvLUYsNiVRI3k0RidGL0YyRmVvRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGaXIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNUZRRlRGWi1GaG42JC1GIzYnRlFGXG9GZ3FGZW9GOUY5RmdvRl1wRmBwRlotRmhuNiQtRiM2J0ZRRlxvRl1xRmVvRjlGOUZnb0ZdcEZgcEZncEZgcEZaLUZobjYkLUYjNiZGUUZcb0ZkcUY5RjlGZ29GXXBGYHBGYm9GYHBGWi1GaG42JC1GIzYmRlFGXG9GXnJGOUY5RmFyRmRyLUYsNiVRI1UzRidGL0YyRjVGUUZULUZobjYkLUYjNictSSNtbkdGJDYkUSIxRidGOUZnb0ZqcEZlb0Y5RjlGYHBGWkZcdEZhckZlb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZfby1JI21pR0YkNiVRI1UxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0ZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI3gxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcEZPLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRk9GWi1GaG42JC1GIzYnRlFGXG8tRiw2JVEjeTJGJ0YvRjJGZW9GOUY5RmdvLUYsNiVRImtGJ0YvRjJGYHBGXXBGYHAtRiw2JVEjeTNGJ0YvRjJGYHBGWi1GaG42JC1GIzYnRlFGXG8tRiw2JVEjeDNGJ0YvRjJGZW9GOUY5RmdvRl1wRmBwLUYsNiVRI3gyRidGL0YyRmBwRlotRmhuNiQtRiM2J0ZRRlxvLUYsNiVRI3k0RidGL0YyRmVvRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGaXIvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjVTJGJ0YvRjJGNUZRRlRGWi1GaG42JC1GIzYnRlFGXG9GZ3FGZW9GOUY5RmdvRl1wRmBwRlotRmhuNiQtRiM2J0ZRRlxvRl1xRmVvRjlGOUZnb0ZdcEZgcEZncEZgcEZaLUZobjYkLUYjNiZGUUZcb0ZkcUY5RjlGZ29GXXBGYHBGYm9GYHBGWi1GaG42JC1GIzYmRlFGXG9GXnJGOUY5RmFyRmRyLUYsNiVRI1UzRidGL0YyRjVGUUZULUZobjYkLUYjNictSSNtbkdGJDYkUSIxRidGOUZnb0ZqcEZlb0Y5RjlGYHBGWkZcdEZhckZlb0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L844" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRI1YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobkZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0ZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI3kxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZYLyUmZGVwdGhHRmVwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1YyRidGL0YyRjVGUUZURmpuLUZebzYkLUYjNiZGUUZiby1GLDYlUSN5MkYnRi9GMkY5RjktRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbkZPLUYsNiVRImtGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1GLDYlUSN5M0YnRi9GMkZdckZqbi1GXm82JC1GIzYmRlFGYm8tRiw2JVEjeDNGJ0YvRjJGOUY5RmdxLUYsNiVRI3gyRidGL0YyRl1yRmpuLUZebzYkLUYjNiZGUUZiby1GLDYlUSN5NEYnRi9GMkY5RjlGXXBGYHAtRiw2JVEjVjNGJ0YvRjJGNUZRRlRGam4tRl5vNiQtRiM2JkZRRmJvRmByRjlGOUZncUZkcUZdckZqbkZjckZncS1GLDYlUSN4MUYnRi9GMkZdckZqbkZdc0ZdcEZgcC1GLDYlUSNWNEYnRi9GMkY1RlFGVEZqbkZdc0ZncS1GXm82JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGZ3FGanFGW3BGOUY5Rl1yRmhvRl1yRmpuRmNyRl1wRltwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZbby1JI21pR0YkNiVRI1YxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobkZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2J0ZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYsNiVRI3kxRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZYLyUmZGVwdGhHRmVwLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUYsNiVRI1YyRidGL0YyRjVGUUZURmpuLUZebzYkLUYjNiZGUUZiby1GLDYlUSN5MkYnRi9GMkY5RjktRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbkZPLUYsNiVRImtGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1GLDYlUSN5M0YnRi9GMkZdckZqbi1GXm82JC1GIzYmRlFGYm8tRiw2JVEjeDNGJ0YvRjJGOUY5RmdxLUYsNiVRI3gyRidGL0YyRl1yRmpuLUZebzYkLUYjNiZGUUZiby1GLDYlUSN5NEYnRi9GMkY5RjlGXXBGYHAtRiw2JVEjVjNGJ0YvRjJGNUZRRlRGam4tRl5vNiQtRiM2JkZRRmJvRmByRjlGOUZncUZkcUZdckZqbkZjckZncS1GLDYlUSN4MUYnRi9GMkZdckZqbkZdc0ZdcEZgcC1GLDYlUSNWNEYnRi9GMkY1RlFGVEZqbkZdc0ZncS1GXm82JC1GIzYnLUkjbW5HRiQ2JFEiMUYnRjlGZ3FGanFGW3BGOUY5Rl1yRmhvRl1yRmpuRmNyRl1wRltwRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L829" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYxLUYsNiVRI3gxRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSN4MkYnRi9GMkZZLUYsNiVRI3gzRidGL0YyRlktRiw2JVEjeTFGJ0YvRjJGWS1GLDYlUSN5MkYnRi9GMkZZLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRl1wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzYxLUYsNiVRI3gxRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSN4MkYnRi9GMkZZLUYsNiVRI3gzRidGL0YyRlktRiw2JVEjeTFGJ0YvRjJGWS1GLDYlUSN5MkYnRi9GMkZZLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRl1wRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L872" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYvLUYxNiVRI1UxRidGNEY3LUYsNiQtRiM2Ji1GMTYlUSNVMkYnRjRGNy1GLDYkLUYjNiYtRjE2JVEkdmFyRidGNEY3LUYsNiYtRiM2JS1GMTYlUSJqRidGNEY3LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVkZZRllGVkZZRlktSSNtb0dGJDYuUSgmbWludXM7RidGWS8lJmZlbmNlR0ZYLyUqc2VwYXJhdG9yR0ZYLyUpc3RyZXRjaHlHRlgvJSpzeW1tZXRyaWNHRlgvJShsYXJnZW9wR0ZYLyUubW92YWJsZWxpbWl0c0dGWC8lJ2FjY2VudEdGWC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRl9wLyUpZXF1YWxpdHlHRlhGRS1GLDYkLUYjNiZGPkZIRlZGWUZZLUZcbzYuUSIsRidGWUZfby9GYm9GNkZjb0Zlb0Znb0Zpb0ZbcC9GXnBRJjAuMGVtRicvRmFwUSwwLjMzMzMzMzNlbUYnRmJwRlMtRlxvNi5RIj1GJ0ZZRl9vRmFvRmNvRmVvRmdvRmlvRltwL0ZecFEsMC4yNzc3Nzc4ZW1GJy9GYXBGZHFGYnAtSSNtbkdGJDYkUSIxRidGWS1GXG82LlEjLi5GJ0ZZRl9vRmFvRmNvRmVvRmdvRmlvRltwRl1wL0ZhcEZdcUZicC1GZ3E2JFEiN0YnRllGVkZZRllGaHBGMC1GLDYkLUYjNi5GPi1GLDYkLUYjNiUtRjE2JVEjVTNGJ0Y0RjctRiw2JC1GIzYlRkwtRiw2Ji1GIzYkRlNGWUZZRmVuRmhuRllGWUZZRllGW29GaXItRiw2JC1GIzYlRj5GXHNGWUZZRmhwRlNGYHFGZnFGanFGXnJGWUZZRmhwRjAtRiw2JC1GIzYuRkVGZXJGW29GaXItRiw2JC1GIzYlRkVGXHNGWUZZRmhwRlNGYHFGZnFGanFGXnJGWUZZRlZGWUZZL0ZmblEifGZyRicvRmluUSJ8aHJGJ0ZWRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkobWZlbmNlZEdGJDYmLUYjNiwtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRiw2JC1GIzYvLUYxNiVRI1UxRidGNEY3LUYsNiQtRiM2Ji1GMTYlUSNVMkYnRjRGNy1GLDYkLUYjNiYtRjE2JVEkdmFyRidGNEY3LUYsNiYtRiM2JS1GMTYlUSJqRidGNEY3LyUrZXhlY3V0YWJsZUdRJmZhbHNlRicvRjhRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGVkZZRllGVkZZRlktSSNtb0dGJDYuUSgmbWludXM7RidGWS8lJmZlbmNlR0ZYLyUqc2VwYXJhdG9yR0ZYLyUpc3RyZXRjaHlHRlgvJSpzeW1tZXRyaWNHRlgvJShsYXJnZW9wR0ZYLyUubW92YWJsZWxpbWl0c0dGWC8lJ2FjY2VudEdGWC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRl9wLyUpZXF1YWxpdHlHRlhGRS1GLDYkLUYjNiZGPkZIRlZGWUZZLUZcbzYuUSIsRidGWUZfby9GYm9GNkZjb0Zlb0Znb0Zpb0ZbcC9GXnBRJjAuMGVtRicvRmFwUSwwLjMzMzMzMzNlbUYnRmJwRlMtRlxvNi5RIj1GJ0ZZRl9vRmFvRmNvRmVvRmdvRmlvRltwL0ZecFEsMC4yNzc3Nzc4ZW1GJy9GYXBGZHFGYnAtSSNtbkdGJDYkUSIxRidGWS1GXG82LlEjLi5GJ0ZZRl9vRmFvRmNvRmVvRmdvRmlvRltwRl1wL0ZhcEZdcUZicC1GZ3E2JFEiN0YnRllGVkZZRllGaHBGMC1GLDYkLUYjNi5GPi1GLDYkLUYjNiUtRjE2JVEjVTNGJ0Y0RjctRiw2JC1GIzYlRkwtRiw2Ji1GIzYkRlNGWUZZRmVuRmhuRllGWUZZRllGW29GaXItRiw2JC1GIzYlRj5GXHNGWUZZRmhwRlNGYHFGZnFGanFGXnJGWUZZRmhwRjAtRiw2JC1GIzYuRkVGZXJGW29GaXItRiw2JC1GIzYlRkVGXHNGWUZZRmhwRlNGYHFGZnFGanFGXnJGWUZZRlZGWUZZL0ZmblEifGZyRicvRmluUSJ8aHJGJ0ZWRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L877" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L879" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L836" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbW9HRiQ2MVEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLyUpZXF1YWxpdHlHRjwtSSNtaUdGJDYoUSJ+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtSShtZmVuY2VkR0YkNiktRiM2LC1GUTYoUSNVMUYnRi9GVEYyRlZGOC1GLDYxUSIsRidGL0YyRjVGOEY6L0Y+RjFGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRidGTi1GUTYoUSNWMUYnRi9GVEYyRlZGOEYvRjIvJStleGVjdXRhYmxlR0Y8LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y1RjhGL0YyRjVGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRiw2MVEpJmVxdWFscztGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GZHBGTi1GUTYoUSNWMkYnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNiwtRlE2KFEjVTJGJ0YvRlRGMkZWRjhGam5GYG9GL0YyRmNvRmVvRmdvRjVGOEYvRjJGNUY4RmpvRl1wRmBwLUZRNihRI1YzRidGL0ZURjJGVkY4RmpuLUZZNiktRiM2LEZdcUZqbkZmcEYvRjJGY29GZW9GZ29GNUY4Ri9GMkY1RjhGam9GXXBGYHAtRlE2KFEjVjRGJ0YvRlRGMkZWRjgtRiw2MVEoJmNvbW1hO0YnRi9GMkY1RjhGOkZdb0Y/RkFGQ0ZFRkdGSUZeb0ZOLUZZNiktRiM2LEZnbkZqbkZgcUYvRjJGY29GZW9GZ29GNUY4Ri9GMkY1RjhGam9GXXBGYHBGZ3FGam4tRlk2KS1GIzYsRmBvRmpuRmdxRi9GMkZjb0Zlb0Znb0Y1RjhGL0YyRjVGOEZqb0ZdcEZgcC1GLDYxUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GaXJGTi1GUTYoUSNVM0YnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNixGZnBGam5GYHFGL0YyRmNvRmVvRmdvRjVGOEYvRjJGNUY4RmpvRl1wRmBwRltzRi9GMkZjb0Y1Rjg=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZBLUkjbW9HRiQ2MVEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLyUpZXF1YWxpdHlHRjwtSSNtaUdGJDYoUSJ+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtSShtZmVuY2VkR0YkNiktRiM2LC1GUTYoUSNVMUYnRi9GVEYyRlZGOC1GLDYxUSIsRidGL0YyRjVGOEY6L0Y+RjFGP0ZBRkNGRUZHRkkvRk1RLDAuMzMzMzMzM2VtRidGTi1GUTYoUSNWMUYnRi9GVEYyRlZGOEYvRjIvJStleGVjdXRhYmxlR0Y8LyUpcmVhZG9ubHlHRjEvJTBmb250X3N0eWxlX25hbWVHUSoyRH5PdXRwdXRGJ0Y1RjhGL0YyRjVGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRiw2MVEpJmVxdWFscztGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GZHBGTi1GUTYoUSNWMkYnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNiwtRlE2KFEjVTJGJ0YvRlRGMkZWRjhGam5GYG9GL0YyRmNvRmVvRmdvRjVGOEYvRjJGNUY4RmpvRl1wRmBwLUZRNihRI1YzRidGL0ZURjJGVkY4RmpuLUZZNiktRiM2LEZdcUZqbkZmcEYvRjJGY29GZW9GZ29GNUY4Ri9GMkY1RjhGam9GXXBGYHAtRlE2KFEjVjRGJ0YvRlRGMkZWRjgtRiw2MVEoJmNvbW1hO0YnRi9GMkY1RjhGOkZdb0Y/RkFGQ0ZFRkdGSUZeb0ZOLUZZNiktRiM2LEZnbkZqbkZgcUYvRjJGY29GZW9GZ29GNUY4Ri9GMkY1RjhGam9GXXBGYHBGZ3FGam4tRlk2KS1GIzYsRmBvRmpuRmdxRi9GMkZjb0Zlb0Znb0Y1RjhGL0YyRjVGOEZqb0ZdcEZgcC1GLDYxUSomdW1pbnVzMDtGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GaXJGTi1GUTYoUSNVM0YnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNixGZnBGam5GYHFGL0YyRmNvRmVvRmdvRjVGOEYvRjJGNUY4RmpvRl1wRmBwRltzRi9GMkZjb0Y1Rjg=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L962" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Computing g[0] of dimension (3|0) uniquely</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L882" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZecS1JI21pR0YkNiVRJFUwMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiZkYnRi9GMi1GNjYuUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlhGTy1GLDYlUSN4MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JkZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPRlpGOUY5LUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSN5MkYnRi9GMkZnbkZqbi1GXm82JC1GIzYmRlFGYm9GXnBGOUY5RmhvLUYsNiVRI3k0RidGL0YyRmduRmpuLUZebzYkLUYjNiZGUUZib0ZlcEY5RjlGaG9GZ24tRiw2JVEjeDNGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRlxxRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGW3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkVTAyRidGL0YyRjVGUUZULUYsNiVRI3gyRidGL0YyRmduRmpuLUZebzYkLUYjNiZGUUZib0ZmckY5RjlGaG8tRiw2JVEjeTNGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRl1zRjlGOUZob0ZlcEZnbkZqbkZocEZob0ZccUZnbkZqbkZfcUZjcUZmcS1GLDYlUSRVMDNGJ0YvRjJGNUZRRlQtRiw2JVEjeTFGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRmdzRjlGOUZob0ZecEZnbkZqbkZhcEZob0Zdc0ZnbkZqbkZgc0Zob0ZlcEZnbkZqbkZocEZoby1JI21uR0YkNiRRIjJGJ0Y5RmduRlxxRmduRmpuRl9xRmNxRmZxLUYsNiVRIlpGJ0YvRjJGNUZRRlRGKy1GXm82JC1GIzYlRlEvJStleGVjdXRhYmxlR0Y9RjlGOUZob0ZjckZldEZob0Zkc0ZldEZjcUZpdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZecS1JI21pR0YkNiVRJFUwMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiZkYnRi9GMi1GNjYuUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlhGTy1GLDYlUSN4MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JkZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPRlpGOUY5LUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXHBGTy1GLDYlUSN5MkYnRi9GMkZnbkZqbi1GXm82JC1GIzYmRlFGYm9GXnBGOUY5RmhvLUYsNiVRI3k0RidGL0YyRmduRmpuLUZebzYkLUYjNiZGUUZib0ZlcEY5RjlGaG9GZ24tRiw2JVEjeDNGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRlxxRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGW3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkVTAyRidGL0YyRjVGUUZULUYsNiVRI3gyRidGL0YyRmduRmpuLUZebzYkLUYjNiZGUUZib0ZmckY5RjlGaG8tRiw2JVEjeTNGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRl1zRjlGOUZob0ZlcEZnbkZqbkZocEZob0ZccUZnbkZqbkZfcUZjcUZmcS1GLDYlUSRVMDNGJ0YvRjJGNUZRRlQtRiw2JVEjeTFGJ0YvRjJGZ25Gam4tRl5vNiQtRiM2JkZRRmJvRmdzRjlGOUZob0ZecEZnbkZqbkZhcEZob0Zdc0ZnbkZqbkZgc0Zob0ZlcEZnbkZqbkZocEZoby1JI21uR0YkNiRRIjJGJ0Y5RmduRlxxRmduRmpuRl9xRmNxRmZxLUYsNiVRIlpGJ0YvRjJGNUZRRlRGKy1GXm82JC1GIzYlRlEvJStleGVjdXRhYmxlR0Y9RjlGOUZob0ZjckZldEZob0Zkc0ZldEZjcUZpdEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L881" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L908" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L963" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">Computing pr_1(g[0]) of dim=(2|2) with one dimensional freedom in odd part for reduction to g[1] of dim=(2|1)</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L884" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L883" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbWlHRiQ2JVEjVm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tSShtZmVuY2VkR0YkNiQtRiM2Ni1GLDYlUSNjMUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRI3gxRidGL0YyRlxvLUYsNiVRI3kxRidGL0YyLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW9GTy1GLDYlUSNjMkYnRi9GMkZcby1GLDYlUSN4MkYnRi9GMkZcb0Zib0Zlby1GLDYlUSNjM0YnRi9GMkZcby1GLDYlUSN5MkYnRi9GMkZlby1GLDYlUSNjNEYnRi9GMkZcby1GLDYlUSN5M0YnRi9GMkY5RjlGXG8tRiw2JVElZGlmZkYnRi9GMi1GZW42JC1GIzYmRlEtRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GX29GOUY5RmVvLUZlbjYkLUYjNjYtRiw2JVEjYzVGJ0YvRjJGXG9GX29GXG9GYm9GZW8tRiw2JVEjYzZGJ0YvRjJGXG9GXnBGXG9GYm9GZW8tRiw2JVEjYzdGJ0YvRjJGXG9GZHBGZW8tRiw2JVEjYzhGJ0YvRjJGXG9GanBGOUY5RlxvRl1xLUZlbjYkLUYjNiZGUUZkcUZecEY5RjlGZW8tRmVuNiQtRiM2MS1GLDYlUSNjOUYnRi9GMkZcby1JJW1zdXBHRiQ2JUZfby1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZW8tRiw2JVEkYzEwRidGL0YyRlxvRl9vRlxvRl5wRmVvLUYsNiVRJGMxMUYnRi9GMkZcby1GZnM2JUZecEZoc0ZedC1GLDYjUSFGJ0Y5RjlGXG9GXXEtRmVuNiQtRiM2JkZRRmRxRmJvRjlGOUZlby1GZW42JC1GIzZDLUYsNiVRJGMxMkYnRi9GMkZcby1GZnM2JUZfby1GIzYkLUZbdDYkUSIzRidGOUY5Rl50RmVvLUYsNiVRJGMxM0YnRi9GMkZcby1GZnM2JUZfby1GIzYlRmpzRi9GMkZedEZcb0ZecEZlby1GLDYlUSRjMTRGJ0YvRjJGXG9GX29GXG9GZ3RGZW8tRiw2JVEkYzE1RidGL0YyRlxvLUZmczYlRl5wLUYjNiVGW3ZGL0YyRl50RmVvLUYsNiVRJGMxNkYnRi9GMkZcb0Zib0Zcb0ZkcEZlby1GLDYlUSRjMTdGJ0YvRjJGXG9GYm9GXG9GanAvJStleGVjdXRhYmxlR0Y9RjlGOUZcb0ZdcS1GZW42JC1GIzYmRlFGZHFGZHBGOUY5RmVvLUZlbjYkLUYjNkItRiw2JVEkYzE4RidGL0YyRlxvRmd1RmVvLUYsNiVRJGMxOUYnRi9GMkZcb0Zlc0Zcb0ZecEZlby1GLDYlUSRjMjBGJ0YvRjJGXG9GX29GXG9GZ3RGZW8tRiw2JVEkYzIxRidGL0YyRlxvLUZmczYlRl5wRml1Rl50RmVvLUYsNiVRJGMyMkYnRi9GMkZcb0Zib0Zcb0ZkcEZlby1GLDYlUSRjMjNGJ0YvRjJGXG9GYm9GXG9GanBGOUY5RlxvRl1xLUZlbjYkLUYjNiZGUUZkcUZqcEY5RjlGZW8tRmVuNiQtRiM2Z28tRiw2JVEkYzI0RidGL0YyRlxvLUZmczYlRl9vLUYjNiUtRlt0NiRRIjRGJ0Y5Ri9GMkZedEZlby1GLDYlUSRjMjVGJ0YvRjJGXG8tRmZzNiVGX29GXXdGXnRGXG9GXnBGZW8tRiw2JVEkYzI2RidGL0YyRlxvRmF2RlxvLUZmczYlRl5wRmN2Rl50RmVvLUYsNiVRJGMyN0YnRi9GMkZcb0Zfb0Zcb0Zbd0Zlby1GLDYlUSRjMjhGJ0YvRjJGXG8tRmZzNiVGXnBGYHpGXnRGZW8tRiw2JVEkYzI5RidGL0YyRlxvRl9vRlxvRmJvRlxvRmRwRmVvLUYsNiVRJGMzMEYnRi9GMkZcb0ZecEZcb0Zib0Zcb0ZkcEZlby1GLDYlUSRjMzFGJ0YvRjJGXG9GX29GXG9GYm9GXG9GanBGZW8tRiw2JVEkYzMyRidGL0YyRlxvRl5wRlxvRmJvRlxvRmpwRmVvLUYsNiVRJGMzM0YnRi9GMkZcb0ZkcEZcb0ZqcEZlby1GLDYlUSRjMzRGJ0YvRjJGXG9GYm9GXG8tRiw2JVEjeTRGJ0YvRjJGZW8tRiw2JVEkYzM1RidGL0YyRlxvLUYsNiVRI3gzRidGL0YyRmV3RjlGOUZcb0ZdcS1GZW42JC1GIzYmRlFGZHFGaVxsRjlGOUZlby1GZW42JC1GIzZbcy1GLDYlUSRjMzZGJ0YvRjJGXG8tRmZzNiVGX28tRiM2JEZiekY5Rl50RlxvRmJvRmVvLUYsNiVRJGMzN0YnRi9GMkZcb0ZndUZcb0ZecEZcb0Zib0Zlby1GLDYlUSRjMzhGJ0YvRjJGXG9GZXNGXG9GZ3RGXG9GYm9GZW8tRiw2JVEkYzM5RidGL0YyRlxvRl9vRlxvRlt5RlxvRmJvRmVvLUYsNiVRJGM0MEYnRi9GMkZcby1GZnM2JUZecEZfXmxGXnRGXG9GYm9GZW8tRiw2JVEkYzQxRidGL0YyRlxvRmd1RlxvRmRwRmVvLUYsNiVRJGM0MkYnRi9GMkZcb0Zlc0Zcb0ZecEZcb0ZkcEZlby1GLDYlUSRjNDNGJ0YvRjJGXG9GX29GXG9GZ3RGXG9GZHBGZW8tRiw2JVEkYzQ0RidGL0YyRlxvRlt5RlxvRmRwRmVvLUYsNiVRJGM0NUYnRi9GMkZcb0ZndUZcb0ZqcEZlby1GLDYlUSRjNDZGJ0YvRjJGXG9GZXNGXG9GXnBGXG9GanBGZW8tRiw2JVEkYzQ3RidGL0YyRlxvRl9vRlxvRmd0RlxvRmpwRmVvLUYsNiVRJGM0OEYnRi9GMkZcb0ZbeUZcb0ZqcEZlby1GLDYlUSRjNDlGJ0YvRjJGXG9GZXNGXG9GaVxsRmVvLUYsNiVRJGM1MEYnRi9GMkZcb0Zfb0Zcb0ZecEZcb0ZpXGxGZW8tRiw2JVEkYzUxRidGL0YyRlxvRmd0RlxvRmlcbEZlby1GLDYlUSRjNTJGJ0YvRjJGXG9GYm9GXG9GZHBGXG9GanBGZW8tRiw2JVEkYzUzRidGL0YyRlxvRl9dbEZcb0Zib0Zld0Y5RjlGXG9GXXEtRmVuNiQtRiM2JkZRRmRxRl9dbEY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0Zcb0Zld0Y5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L910" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KS1GLDYlUSRzZXFGJ0Y0RjctRjs2JC1GIzYyLUYsNiVRIlpGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRI1VtRidGNEY3LUY7NiQtRiM2JS1GLDYlUSR2YXJGJ0Y0RjctRjs2Ji1GIzYkLUYsNiVRImpGJ0Y0RjcvRjhRJ25vcm1hbEYnRlxvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxvRlxvRlxvRlxvLUkjbW9HRiQ2LlEoJm1pbnVzO0YnRlxvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zqby8lKXN0cmV0Y2h5R0Zqby8lKnN5bW1ldHJpY0dGam8vJShsYXJnZW9wR0Zqby8lLm1vdmFibGVsaW1pdHNHRmpvLyUnYWNjZW50R0Zqby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmlwLyUpZXF1YWxpdHlHRmpvRlEtRjs2JC1GIzYlRkpGVEZcb0Zcb0Zkby1GZW82LlEifkYnRlxvRmhvRltwRl1wRl9wRmFwRmNwRmVwL0ZocFEmMC4wZW1GJy9GW3FGZnFGXHFGUS1GOzYkLUYjNiZGWEZlbkYrRlxvRlxvLUZlbzYuUSIsRidGXG9GaG8vRlxwRjZGXXBGX3BGYXBGY3BGZXBGZXEvRltxUSwwLjMzMzMzMzNlbUYnRlxxRmluLUZlbzYuUSI9RidGXG9GaG9GW3BGXXBGX3BGYXBGY3BGZXAvRmhwUSwwLjI3Nzc3NzhlbUYnL0ZbcUZmckZccS1JI21uR0YkNiRRIjFGJ0Zcby1GZW82LlEjLi5GJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcEZncEZncUZccS1GaXI2JFEiN0YnRlxvRlxvRlxvRlxyRkMtRjs2JC1GIzYxRkotRjs2JC1GIzYlLUYsNiVRI1ZtRidGNEY3RlRGXG9GXG9GZG9GanNGXnFGZG9GanNGaHFGXHJGaW5GYnJGaHJGXHNGX3NGXG9GXG9GK0Zcb0Zcby9GX29RInxmckYnL0Zib1EifGhyRidGXG9GXG9GXG9GK0ZicS8lK2V4ZWN1dGFibGVHRmpvRlxv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2KS1GLDYlUSRzZXFGJ0Y0RjctRjs2JC1GIzYyLUYsNiVRIlpGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRI1VtRidGNEY3LUY7NiQtRiM2JS1GLDYlUSR2YXJGJ0Y0RjctRjs2Ji1GIzYkLUYsNiVRImpGJ0Y0RjcvRjhRJ25vcm1hbEYnRlxvLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRlxvRlxvRlxvRlxvLUkjbW9HRiQ2LlEoJm1pbnVzO0YnRlxvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zqby8lKXN0cmV0Y2h5R0Zqby8lKnN5bW1ldHJpY0dGam8vJShsYXJnZW9wR0Zqby8lLm1vdmFibGVsaW1pdHNHRmpvLyUnYWNjZW50R0Zqby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmlwLyUpZXF1YWxpdHlHRmpvRlEtRjs2JC1GIzYlRkpGVEZcb0Zcb0Zkby1GZW82LlEifkYnRlxvRmhvRltwRl1wRl9wRmFwRmNwRmVwL0ZocFEmMC4wZW1GJy9GW3FGZnFGXHFGUS1GOzYkLUYjNiZGWEZlbkYrRlxvRlxvLUZlbzYuUSIsRidGXG9GaG8vRlxwRjZGXXBGX3BGYXBGY3BGZXBGZXEvRltxUSwwLjMzMzMzMzNlbUYnRlxxRmluLUZlbzYuUSI9RidGXG9GaG9GW3BGXXBGX3BGYXBGY3BGZXAvRmhwUSwwLjI3Nzc3NzhlbUYnL0ZbcUZmckZccS1JI21uR0YkNiRRIjFGJ0Zcby1GZW82LlEjLi5GJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcEZncEZncUZccS1GaXI2JFEiN0YnRlxvRlxvRlxvRlxyRkMtRjs2JC1GIzYxRkotRjs2JC1GIzYlLUYsNiVRI1ZtRidGNEY3RlRGXG9GXG9GZG9GanNGXnFGZG9GanNGaHFGXHJGaW5GYnJGaHJGXHNGX3NGXG9GXG9GK0Zcb0Zcby9GX29RInxmckYnL0Zib1EifGhyRidGXG9GXG9GXG9GK0ZicS8lK2V4ZWN1dGFibGVHRmpvRlxv</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L903" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2Ly1GLDYlUSNWMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjVW1GJ0YvRjItRjY2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGZ24vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25GZ25GZ25GZ24tSSNtb0dGJDYuUSgmbWludXM7RidGZ24vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmVvLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZHAvJSllcXVhbGl0eUdGZW9GTC1GNjYkLUYjNiVGRUZPRmduRmduLUYsNiNRIUYnLUZgbzYuUSIsRidGZ25GY28vRmdvRjFGaG9Gam9GXHBGXnBGYHAvRmNwUSYwLjBlbUYnL0ZmcFEsMC4zMzMzMzMzZW1GJ0ZncEZaLUZgbzYuUSI9RidGZ25GY29GZm9GaG9Gam9GXHBGXnBGYHAvRmNwUSwwLjI3Nzc3NzhlbUYnL0ZmcEZcckZncC1JI21uR0YkNiRRIjFGJ0Znbi1GYG82LlEjLi5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcEZicC9GZnBGZXFGZ3AtRl9yNiRRIjdGJ0ZnbkZnbkZnbkZnbkZnbi9Gam5RInxmckYnL0Zdb1EifGhyRidGZ25GZ24tRmBvNi5RIn5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcEZkcUZlckZncEZdcy8lK2V4ZWN1dGFibGVHRmVvRmdu">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2Ly1GLDYlUSNWMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjVW1GJ0YvRjItRjY2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGZ24vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25GZ25GZ25GZ24tSSNtb0dGJDYuUSgmbWludXM7RidGZ24vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmVvLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZHAvJSllcXVhbGl0eUdGZW9GTC1GNjYkLUYjNiVGRUZPRmduRmduLUYsNiNRIUYnLUZgbzYuUSIsRidGZ25GY28vRmdvRjFGaG9Gam9GXHBGXnBGYHAvRmNwUSYwLjBlbUYnL0ZmcFEsMC4zMzMzMzMzZW1GJ0ZncEZaLUZgbzYuUSI9RidGZ25GY29GZm9GaG9Gam9GXHBGXnBGYHAvRmNwUSwwLjI3Nzc3NzhlbUYnL0ZmcEZcckZncC1JI21uR0YkNiRRIjFGJ0Znbi1GYG82LlEjLi5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcEZicC9GZnBGZXFGZ3AtRl9yNiRRIjdGJ0ZnbkZnbkZnbkZnbkZnbi9Gam5RInxmckYnL0Zdb1EifGhyRidGZ25GZ24tRmBvNi5RIn5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcEZkcUZlckZncEZdcy8lK2V4ZWN1dGFibGVHRmVvRmdu</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">PCgiIiEsKComLCYqJkkkYzQ3RzYiIiIiSSN5MkdGKUYqRioqJkkkYzUwR0YpRipJI3kzR0YpRipGKkYqSSN4MkdGKSIiI0YqKiYsJiomLCYqJkkkYzQ2R0YpRipGK0YqRioqJkkkYzQ5R0YpRipGLkYqRipGKkkjeDFHRilGKkYqKiZJJGM1MkdGKUYqSSN5NEdGKUYqRipGKkYvRipGKiomRjlGKiwmKiYsJiomSSRjNDVHRilGKkYrRipGKiomSSRjNDhHRilGKkYuRipGKkYqRjlGKkYqKiZJJGM1MUdGKUYqRjxGKkYqRipGKiwmKiZJI2M3R0YpRipGOUYqRioqJkkjYzhHRilGKkYvRipGKiwoKiZJJGMxMUdGKUYqRjlGMEYqKihJJGMxMkdGKUYqRjlGKkYvRipGKiomSSRjMTNHRilGKkYvRjBGKiwoKiZJJGMxOUdGKUYqRjlGMEYqKihJJGMyMEdGKUYqRjlGKkYvRipGKiomSSRjMjFHRilGKkYvRjBGKiwqKiZJJGMyN0dGKUYqRjkiIiRGKiooSSRjMjhHRilGKkY5RjBGL0YqRioqKEkkYzI5R0YpRipGOUYqRi9GMEYqKiZJJGMzMEdGKUYqRi9GZ25GKg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L897" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2PS1GLDYlUSNWMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjVm1GJ0YvRjItRjY2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGZ24vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25GZ25GZ25GZ24tSSNtb0dGJDYuUSIrRidGZ24vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmVvLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZHAvJSllcXVhbGl0eUdGZW9GTC1GNjYkLUYjNiVGRUZPRmduRmduLUZgbzYuUSgmbWludXM7RidGZ25GY29GZm9GaG9Gam9GXHBGXnBGYHBGYnBGZXBGZ3AtRiw2JVEjcjFGJ0YvRjItRmBvNi5RIn5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRJjAuMGVtRicvRmZwRmdxRmdwLUYsNiVRJFUwMUYnRi9GMkZPRl1xLUYsNiVRI3IyRidGL0YyRmNxLUYsNiVRJFUwMkYnRi9GMkZPRl1xLUYsNiVRI3IzRidGL0YyRmNxLUYsNiVRJFUwM0YnRi9GMkZPLUZgbzYuUSIsRidGZ25GY28vRmdvRjFGaG9Gam9GXHBGXnBGYHBGZnEvRmZwUSwwLjMzMzMzMzNlbUYnRmdwRlotRmBvNi5RIj1GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRLDAuMjc3Nzc3OGVtRicvRmZwRmJzRmdwLUkjbW5HRiQ2JFEiMUYnRmduLUZgbzYuUSMuLkYnRmduRmNvRmZvRmhvRmpvRlxwRl5wRmBwRmJwRmhxRmdwLUZlczYkUSI3RidGZ25GZ25GZ25GZ25GZ24vRmpuUSJ8ZnJGJy9GXW9RInxockYnRmduRmduRmNxLyUrZXhlY3V0YWJsZUdGZW9GZ24=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNiUtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2PS1GLDYlUSNWMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEjVm1GJ0YvRjItRjY2JC1GIzYlLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGZ24vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25GZ25GZ25GZ24tSSNtb0dGJDYuUSIrRidGZ24vJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmVvLyUpc3RyZXRjaHlHRmVvLyUqc3ltbWV0cmljR0Zlby8lKGxhcmdlb3BHRmVvLyUubW92YWJsZWxpbWl0c0dGZW8vJSdhY2NlbnRHRmVvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZHAvJSllcXVhbGl0eUdGZW9GTC1GNjYkLUYjNiVGRUZPRmduRmduLUZgbzYuUSgmbWludXM7RidGZ25GY29GZm9GaG9Gam9GXHBGXnBGYHBGYnBGZXBGZ3AtRiw2JVEjcjFGJ0YvRjItRmBvNi5RIn5GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRJjAuMGVtRicvRmZwRmdxRmdwLUYsNiVRJFUwMUYnRi9GMkZPRl1xLUYsNiVRI3IyRidGL0YyRmNxLUYsNiVRJFUwMkYnRi9GMkZPRl1xLUYsNiVRI3IzRidGL0YyRmNxLUYsNiVRJFUwM0YnRi9GMkZPLUZgbzYuUSIsRidGZ25GY28vRmdvRjFGaG9Gam9GXHBGXnBGYHBGZnEvRmZwUSwwLjMzMzMzMzNlbUYnRmdwRlotRmBvNi5RIj1GJ0ZnbkZjb0Zmb0Zob0Zqb0ZccEZecEZgcC9GY3BRLDAuMjc3Nzc3OGVtRicvRmZwRmJzRmdwLUkjbW5HRiQ2JFEiMUYnRmduLUZgbzYuUSMuLkYnRmduRmNvRmZvRmhvRmpvRlxwRl5wRmBwRmJwRmhxRmdwLUZlczYkUSI3RidGZ25GZ25GZ25GZ25GZ24vRmpuUSJ8ZnJGJy9GXW9RInxockYnRmduRmduRmNxLyUrZXhlY3V0YWJsZUdGZW9GZ24=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="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">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8KSwkKiZJI3IzR0YoIiIiSSN5MUdGKEYwISIiLCYqJiwmSSNjMUdGKEYwSSNyMUdGKEYyRjBJI3gxR0YoRjBGMComSSNjMkdGKEYwSSN4MkdGKEYwRjAsJiomLCZJI2M2R0YoRjBJI3IyR0YoRjJGMEY7RjBGMComSSNjNUdGKEYwRjhGMEYwLCYqJiwoRjdGMkYvRjJJJGMxNkdGKEYwRjBJI3kyR0YoRjBGMComSSRjMTdHRihGMEkjeTNHRihGMEYwLCYqJiwoRkBGMkYvRjJJJGMyM0dGKEYwRjBGSkYwRjAqJkkkYzIyR0YoRjBGR0YwRjAsKComLCpGN0YySSRjMzRHRihGMEZARjJGL0YyRjBJI3k0R0YoRjBGMComLCYqJkkkYzI5R0YoRjBGR0YwRjAqJkkkYzMxR0YoRjBGSkYwRjBGMEY4RjBGMComRjtGMCwmKiZJJGMzMEdGKEYwRkdGMEYwKiZJJGMzMkdGKEYwRkpGMEYwRjBGMCwwKiZJJGM1MkdGKEYwLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkRkdGSkYwRjAqJkkkYzM2R0YoRjBGOCIiJUYwKihJJGMzN0dGKEYwRjgiIiRGO0YwRjAqKEkkYzM4R0YoRjBGOCIiI0Y7RmFwRjAqKEkkYzM5R0YoRjBGOEYwRjtGXnBGMComSSRjNDBHRihGMEY7RltwRjAqJkkjeDNHRihGMCwqRjdGMEkkYzUzR0YoRjJGQEYwRi9GYXBGMEYyRis=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L906" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JVEjVW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEjYzFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ24tRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmRlEtRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GXW9GOUY5LUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3FGTy1GLDYlUSNjNkYnRi9GMkZnbi1GW282JS1GLDYlUSN4MkYnRi9GMkZgb0Zmb0ZnbkZpby1GXXA2JC1GIzYmRlFGYXBGYnFGOUY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGanBGXHFGTy1GXXA2JC1GIzYqRlpGZ24tRiw2JVEjeTJGJ0YvRjJGZ3BGXXFGZ24tRiw2JVEjeTNGJ0YvRjJGOUY5RmduRmlvLUZdcDYkLUYjNiZGUUZhcC1GLDYlUSN5MUYnRi9GMkY5RjlGaXFGXXFGZ24tRl1wNiQtRiM2LUZicUZnbkZgckZncEZdb0ZnbkZjckZpcUZnbi1GLDYlUSN5NEYnRi9GMkY5RjlGZ25GaW8tRl1wNiQtRiM2JkZRRmFwRmByRjlGOUZpcUZaRmduLUZdcDYkLUYjNi5GYnFGZ25GYHJGZ3BGZ25GXW9GZ25GY3JGaXFGYXMvJStleGVjdXRhYmxlR0Y9RjlGOUZnbkZpby1GXXA2JC1GIzYmRlFGYXBGY3JGOUY5RmdwLUZdcDYkLUYjNj8tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpwRlxxRk9GWkZnbkZdb0ZnbkZicUZnbkZgckZpcUZdcUZnbkZdb0ZnbkZicUZnbkZjckZncEZaRmduRl1vRmduRmFzRmdwRl1xRmduRmJxRmduRmFzRjlGOUZnbkZpby1GXXA2JC1GIzYmRlFGYXBGYXNGOUY5RmdwLUZdcDYkLUYjNkNGZnQtRiw2JVEia0YnRi9GMkZnbkZaRmduRl1vRmduRmByRmduRmNyRmdwRl1xRmduRmJxRmduRmByRmduRmNyRmdwRmF1RmduRlpGZ25GYHJGZ25GYXNGZ3BGXXFGZ25GY3JGZ25GYXNGOUY5RmduRmlvLUZdcDYkLUYjNiZGUUZhcC1GLDYlUSN4M0YnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZnbkZcdEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbWlHRiQ2JVEjVW1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEjYzFGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1JJW1zdXBHRiQ2JS1GLDYlUSN4MUYnRi9GMi1GIzYkLUkjbW5HRiQ2JFEiMkYnRjlGOS8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ24tRiw2JVElZGlmZkYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmRlEtRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GXW9GOUY5LUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW3FGTy1GLDYlUSNjNkYnRi9GMkZnbi1GW282JS1GLDYlUSN4MkYnRi9GMkZgb0Zmb0ZnbkZpby1GXXA2JC1GIzYmRlFGYXBGYnFGOUY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGanBGXHFGTy1GXXA2JC1GIzYqRlpGZ24tRiw2JVEjeTJGJ0YvRjJGZ3BGXXFGZ24tRiw2JVEjeTNGJ0YvRjJGOUY5RmduRmlvLUZdcDYkLUYjNiZGUUZhcC1GLDYlUSN5MUYnRi9GMkY5RjlGaXFGXXFGZ24tRl1wNiQtRiM2LUZicUZnbkZgckZncEZdb0ZnbkZjckZpcUZnbi1GLDYlUSN5NEYnRi9GMkY5RjlGZ25GaW8tRl1wNiQtRiM2JkZRRmFwRmByRjlGOUZpcUZaRmduLUZdcDYkLUYjNi5GYnFGZ25GYHJGZ3BGZ25GXW9GZ25GY3JGaXFGYXMvJStleGVjdXRhYmxlR0Y9RjlGOUZnbkZpby1GXXA2JC1GIzYmRlFGYXBGY3JGOUY5RmdwLUZdcDYkLUYjNj8tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpwRlxxRk9GWkZnbkZdb0ZnbkZicUZnbkZgckZpcUZdcUZnbkZdb0ZnbkZicUZnbkZjckZncEZaRmduRl1vRmduRmFzRmdwRl1xRmduRmJxRmduRmFzRjlGOUZnbkZpby1GXXA2JC1GIzYmRlFGYXBGYXNGOUY5RmdwLUZdcDYkLUYjNkNGZnQtRiw2JVEia0YnRi9GMkZnbkZaRmduRl1vRmduRmByRmduRmNyRmdwRl1xRmduRmJxRmduRmByRmduRmNyRmdwRmF1RmduRlpGZ25GYHJGZ25GYXNGZ3BGXXFGZ25GY3JGZ25GYXNGOUY5RmduRmlvLUZdcDYkLUYjNiZGUUZhcC1GLDYlUSN4M0YnRi9GMkY5RjktRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZnbkZcdEY5</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L905" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2Ky1GLDYlUSRzZXFGJ0Y0RjctRjs2JC1GIzYvLUYsNiVRI1YxRidGNEY3LUY7NiQtRiM2JS1GLDYlUSNVbUYnRjRGNy1GOzYkLUYjNiUtRiw2JVEkdmFyRidGNEY3LUY7NiYtRiM2JC1GLDYlUSJqRidGNEY3L0Y4USdub3JtYWxGJ0Zcby8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcb0Zcb0Zcb0Zcby1JI21vR0YkNi5RKCZtaW51cztGJ0Zcby8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGam8vJSlzdHJldGNoeUdGam8vJSpzeW1tZXRyaWNHRmpvLyUobGFyZ2VvcEdGam8vJS5tb3ZhYmxlbGltaXRzR0Zqby8lJ2FjY2VudEdGam8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZpcC8lKWVxdWFsaXR5R0Zqb0ZRLUY7NiQtRiM2JUZKRlRGXG9GXG9GKy1GZW82LlEiLEYnRlxvRmhvL0ZccEY2Rl1wRl9wRmFwRmNwRmVwL0ZocFEmMC4wZW1GJy9GW3FRLDAuMzMzMzMzM2VtRidGXHFGaW4tRmVvNi5RIj1GJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcC9GaHBRLDAuMjc3Nzc3OGVtRicvRltxRl5yRlxxLUkjbW5HRiQ2JFEiMUYnRlxvLUZlbzYuUSMuLkYnRlxvRmhvRltwRl1wRl9wRmFwRmNwRmVwRmdwL0ZbcUZncUZccS1GYXI2JFEiN0YnRlxvRlxvRlxvRmJxRkMtRjs2JC1GIzY6LUYsNiVRI1UxRidGNEY3Rk1GZG9GUS1GOzYkLUYjNiVGX3NGVEZcb0Zcb0Zkby1GYXI2JFEiMkYnRlxvLUZlbzYuUSJ+RidGXG9GaG9GW3BGXXBGX3BGYXBGY3BGZXBGZnFGZ3JGXHEtRiw2JVEjYzFGJ0Y0RjdGaXMtRiw2JVEkVTAxRidGNEY3RlQtRmVvNi5RIitGJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcEZncEZqcEZccUZcdEZpcy1GLDYlUSRVMDNGJ0Y0RjdGVEZicUZpbkZqcUZgckZkckZockZcb0Zcb0ZicS1GIzYmRistRiM2JkYrRkMtRjs2JC1GIzY6LUYsNiVRI1UyRidGNEY3Rk1GZG9GUS1GOzYkLUYjNiVGYHVGVEZcb0Zcb0Zkb0Zmc0Zpcy1GLDYlUSNjNkYnRjRGN0Zpcy1GLDYlUSRVMDJGJ0Y0RjdGVEZidEZndUZpc0ZldEZURmJxRmluRmpxRmByRmRyRmhyRlxvRlxvRlxvRitGXG9GK0Zcb0Zcby9GX29RInxmckYnL0Zib1EifGhyRidGXG9GXG9GXG9GK0Zpcy8lK2V4ZWN1dGFibGVHRmpvRlxv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2Ky1GLDYlUSRzZXFGJ0Y0RjctRjs2JC1GIzYvLUYsNiVRI1YxRidGNEY3LUY7NiQtRiM2JS1GLDYlUSNVbUYnRjRGNy1GOzYkLUYjNiUtRiw2JVEkdmFyRidGNEY3LUY7NiYtRiM2JC1GLDYlUSJqRidGNEY3L0Y4USdub3JtYWxGJ0Zcby8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zcb0Zcb0Zcb0Zcby1JI21vR0YkNi5RKCZtaW51cztGJ0Zcby8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGam8vJSlzdHJldGNoeUdGam8vJSpzeW1tZXRyaWNHRmpvLyUobGFyZ2VvcEdGam8vJS5tb3ZhYmxlbGltaXRzR0Zqby8lJ2FjY2VudEdGam8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZpcC8lKWVxdWFsaXR5R0Zqb0ZRLUY7NiQtRiM2JUZKRlRGXG9GXG9GKy1GZW82LlEiLEYnRlxvRmhvL0ZccEY2Rl1wRl9wRmFwRmNwRmVwL0ZocFEmMC4wZW1GJy9GW3FRLDAuMzMzMzMzM2VtRidGXHFGaW4tRmVvNi5RIj1GJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcC9GaHBRLDAuMjc3Nzc3OGVtRicvRltxRl5yRlxxLUkjbW5HRiQ2JFEiMUYnRlxvLUZlbzYuUSMuLkYnRlxvRmhvRltwRl1wRl9wRmFwRmNwRmVwRmdwL0ZbcUZncUZccS1GYXI2JFEiN0YnRlxvRlxvRlxvRmJxRkMtRjs2JC1GIzY6LUYsNiVRI1UxRidGNEY3Rk1GZG9GUS1GOzYkLUYjNiVGX3NGVEZcb0Zcb0Zkby1GYXI2JFEiMkYnRlxvLUZlbzYuUSJ+RidGXG9GaG9GW3BGXXBGX3BGYXBGY3BGZXBGZnFGZ3JGXHEtRiw2JVEjYzFGJ0Y0RjdGaXMtRiw2JVEkVTAxRidGNEY3RlQtRmVvNi5RIitGJ0Zcb0Zob0ZbcEZdcEZfcEZhcEZjcEZlcEZncEZqcEZccUZcdEZpcy1GLDYlUSRVMDNGJ0Y0RjdGVEZicUZpbkZqcUZgckZkckZockZcb0Zcb0ZicS1GIzYmRistRiM2JkYrRkMtRjs2JC1GIzY6LUYsNiVRI1UyRidGNEY3Rk1GZG9GUS1GOzYkLUYjNiVGYHVGVEZcb0Zcb0Zkb0Zmc0Zpcy1GLDYlUSNjNkYnRjRGN0Zpcy1GLDYlUSRVMDJGJ0Y0RjdGVEZidEZndUZpc0ZldEZURmJxRmluRmpxRmByRmRyRmhyRlxvRlxvRlxvRitGXG9GK0Zcb0Zcby9GX29RInxmckYnL0Zib1EifGhyRidGXG9GXG9GXG9GK0Zpcy8lK2V4ZWN1dGFibGVHRmpvRlxv</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L901" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZKLUkjbWlHRiQ2JVEkVW0xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUklbXN1cEdGJDYlLUYsNiVRI3gxRidGL0YyLUYjNiQtSSNtbkdGJDYkUSIyRidGOUY5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJWRpZmZGJ0YvRjItSShtZmVuY2VkR0YkNiQtRiM2JkZRLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPRmduRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmhwRk8tRiw2JVEjeTJGJ0YvRjJGY29GZm8tRmpvNiQtRiM2JkZRRl5wLUYsNiVRI3kxRidGL0YyRjlGOUZkcC1Gam82JC1GIzYtLUYsNiVRI3gyRidGL0YyRmNvRmpwLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGZ3BGaXBGT0Zjb0ZnbkZjby1GLDYlUSN5M0YnRi9GMkZkcC1GLDYlUSN5NEYnRi9GMkY5RjlGY29GZm8tRmpvNiQtRiM2JkZRRl5wRl5yRjlGOUZkcEZnbkZjby1Gam82JC1GIzYpRmhxRmNvRmpwRmRwRmNvRmFyRjlGOUZjb0Zmby1Gam82JC1GIzYmRlFGXnBGYXJGOUY5RmRwLUYsNiVRImtGJ0YvRjJGY29GanBGY28tRmpvNiQtRiM2KEZnbkZjb0ZeckZkcEZhckY5RjlGY29GZm8tRmpvNiQtRiM2JkZRRl5wLUYsNiVRI3gzRidGL0YyRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRmNvLUYjNiYtRiw2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1Gam82JC1GIzYkLUZqbzYmLUYjNistRiw2JVEkc2VxRidGL0YyLUZqbzYkLUYjNi4tRiw2JVEjVjFGJ0YvRjItRmpvNiQtRiM2JUYrLUZqbzYkLUYjNiUtRiw2JVEkdmFyRidGL0YyLUZqbzYmLUYjNiQtRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOUZkcEYrLUZqbzYkLUYjNiVGanVGYXZGOUY5Rl5wRlx3LUY2Ni5RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRl1vNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmdwRllGTy1GXW82JFEiN0YnRjlGOUY5Rl5wRmN1LUZqbzYkLUYjNjYtRiw2JVEjVTFGJ0YvRjJGXXZGZHBGKy1Gam82JC1GIzYlRml4RmF2RjlGOUZkcEZcb0Zjby1GLDYlUSRVMDFGJ0YvRjJGYXZGW3ItRiw2JVEkVTAzRidGL0YyRmF2Rl5wRlx3Rml3Rlx4Rl94RmJ4RjlGOUZecC1GIzYmRmN0LUYjNiZGY3RGY3UtRmpvNiQtRiM2Li1GLDYlUSNVMkYnRi9GMkZddkZkcEYrLUZqbzYkLUYjNiVGXnpGYXZGOUY5Rl5wRlx3Rml3Rlx4Rl94RmJ4RjlGOUY5RmN0RjlGY3RGOUY5L0Zgd1EifGZyRicvRmN3USJ8aHJGJ0Y5RjlGOUZjdEY5RmN0LyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L922" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L900" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZZLUkjbWlHRiQ2JVEjVm1GJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tSShtZmVuY2VkR0YkNiQtRiM2LC1GLDYlUSNjMUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRI3gxRidGL0YyRlxvLUYsNiVRI3kxRidGL0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaW9GT0ZpbkZcby1GLDYlUSN5MkYnRi9GMkY5RjlGXG8tRiw2JVElZGlmZkYnRi9GMi1GZW42JC1GIzYmRlEtRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GX29GOUY5LUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam9GTy1GZW42JC1GIzYsLUYsNiVRI2M2RidGL0YyRlxvLUYsNiVRI3gyRidGL0YyRlxvRmJvRmVvRmJxRlxvLUYsNiVRI3kzRidGL0YyRjlGOUZcb0ZecC1GZW42JC1GIzYmRlFGZXBGZXFGOUY5RltxRmluRlxvRmJvRlxvRltwRlxvRl5wLUZlbjYkLUYjNiZGUUZlcEZbcEY5RjlGW3FGYnFGXG9GYm9GXG9GaHFGXG9GXnAtRmVuNiQtRiM2JkZRRmVwRmhxRjlGOUZbcS1GZW42JC1GIzYyLUYsNiVRJGMzM0YnRi9GMkZcb0ZbcEZcb0ZocUZbcS1GLDYlUSRjMzRGJ0YvRjJGXG9GYm9GXG8tRiw2JVEjeTRGJ0YvRjJGW3EtRiw2JVEkYzM1RidGL0YyRlxvLUYsNiVRI3gzRidGL0YyRjlGOUZcb0ZecC1GZW42JC1GIzYmRlFGZXBGYXNGOUY5RltxLUYsNiVRJGM1M0YnRi9GMkZcb0Znc0Zcb0Zib0Zcb0ZecC1GZW42JC1GIzYmRlFGZXBGZ3NGOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk9GXG9GXG8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWC8lJmRlcHRoR0ZddS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GaXQ2JkZbdUZedUZgdS9GY3VRJWF1dG9GJy1GLDYlUSlzaW1wbGlmeUYnRi9GMi1GZW42JC1GIzYkLUZlbjYmLUYjNistRiw2JVEkc2VxRidGL0YyLUZlbjYkLUYjNjktRiw2JVEjVjFGJ0YvRjItRmVuNiQtRiM2JUYrLUZlbjYkLUYjNiUtRiw2JVEkdmFyRidGL0YyLUZlbjYmLUYjNiQtRiw2JVEiakYnRi9GMkY5RjkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGOUY5RjlGOUZbcUYrLUZlbjYkLUYjNiVGW3dGYndGOUY5RmVvRlxvRmluRlxvLUYsNiVRJFUwMUYnRi9GMkZid0Zlb0ZicUZcby1GLDYlUSRVMDJGJ0YvRjJGYndGZXBGXXgtRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1JI21uR0YkNiRRIjFGJ0Y5LUY2Ni5RIy4uRidGOUY7Rj5GQEZCRkRGRkZIRmhvRllGTy1GZHk2JFEiN0YnRjlGOUY5RmVwRmR2LUZlbjYkLUYjNi8tRiw2JVEjVTFGJ0YvRjJGXndGZW9GKy1GZW42JC1GIzYlRmF6RmJ3RjlGOS1GLDYjUSFGJ0ZlcEZdeEZgeUZjeUZneUZqeUY5RjlGZXAtRiM2JUZkdi1GZW42JC1GIzYuLUYsNiVRI1UyRidGL0YyRl53RmVvRistRmVuNiQtRiM2JUZhW2xGYndGOUY5RmVwRl14RmB5RmN5Rmd5Rmp5RjlGOUY5Rmh6RjlGOS9GYXhRInxmckYnL0ZkeFEifGhyRidGOUY5RlxvLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjstRiw2Ji1GIzYkLUYsNigtRiw2Ji1JI21pR0YkNiVRJGMzNUYnLyUnaXRhbGljR0Y+L0YzUSdpdGFsaWNGJy1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGMkY5L0Y9RjtGP0ZBRkNGRUZHRkkvRk1GS0ZPLUZaNiVRImtGJ0ZnbkZpbkYyLUY2Ni5RJyZwbHVzO0YnRjJGOUZeb0Y/RkFGQ0ZFRkcvRkpRLDAuMjIyMjIyMmVtRicvRk1GZ29GTy1GWjYlUSRjMzNGJ0ZnbkZpbi1GNjYuUSgmbWludXM7RidGMkY5Rl5vRj9GQUZDRkVGR0Zmb0Zob0ZPLUZaNiVRI2M2RidGZ25GaW5GMkYyRltvLUYsNiYtRlo2JlEjeTFGJ0Znbi8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRmluRltvLUZaNiZRI3kzRidGZ25GZ3BGaW5GMkYyRjUtRiw2JS1GNjYuUSomdW1pbnVzMDtGJ0YyRjlGXm9GP0ZBRkNGRUZHRmZvRmhvRk8tRiw2Ji1GWjYlUSN4M0YnRmduRmluRltvLUYjNiQtRiw2KC1GWjYlUSNjMUYnRmduRmluRlxwLUZaNiVRJGM1M0YnRmduRmluRmNvRl9wRjJGMkYyRjJGNS1GLDYlRl9xLUYsNiYtRlo2JlEjeTRGJ0ZnbkZncEZpbkZbby1GIzYkLUYsNihGW3JGXHAtRlo2JVEkYzM0RidGZ25GaW5GY29GX3BGMkYyRjJGMkY1LUYsNiVGX3EtRiw2Ji1GLDYmRmRwRltvLUZaNiZRI3kyRidGZ25GZ3BGaW5GMkZbby1GIzYkLUYsNihGW3JGY29GaW9GXHBGWUYyRjJGMkYyL0ZocFEoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8JyIiISomLCgqJkkkYzM1R0YoIiIiSSJrR0YoRjJGMkkkYzMzR0YoRjJJI2M2R0YoISIiRjItSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRJI3kxR0YoSSN5M0dGKEYyLCQqJkkjeDNHRihGMiwoSSNjMUdGKEYySSRjNTNHRihGNkY1RjJGMkY2LCQqJkkjeTRHRihGMiwoRkdGMkkkYzM0R0YoRjZGNUYyRjJGNiwkKiYtRjg2JEZBSSN5MkdGKEYyLChGR0YyRjRGMkYxRjZGMkY2Ris=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L917" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY7NiYtRiM2LC1GOzYkLUYjNilGKy1GIzYmLUYsNiVRJGMzNUYnRjRGNy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlQvJSlzdHJldGNoeUdGVC8lKnN5bW1ldHJpY0dGVC8lKGxhcmdlb3BHRlQvJS5tb3ZhYmxlbGltaXRzR0ZULyUnYWNjZW50R0ZULyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXW8vJSllcXVhbGl0eUdGVC1GLDYlUSJrRidGNEY3RlAtRk02LlEnJnBsdXM7RidGUEZSRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GaW9GYG8tRiw2JVEkYzMzRidGNEY3LUZNNi5RKCZtaW51cztGJ0ZQRlJGVUZXRllGZW5GZ25GaW5GaG9Gam9GYG8tRiw2JVEjYzZGJ0Y0RjdGUEZQLUZNNi5RIixGJ0ZQRlIvRlZGNkZXRllGZW5GZ25GaW5GW28vRl9vUSwwLjMzMzMzMzNlbUYnRmBvLUY7NiQtRiM2KC1GLDYlUSNjMUYnRjRGN0ZecC1GLDYlUSRjNTNGJ0Y0RjdGZW9GYXBGUEZQRmRwLUY7NiQtRiM2KEZecUZecC1GLDYlUSRjMzRGJ0Y0RjdGZW9GYXBGUEZQRmRwRkwtRjs2JC1GIzYoRl5xRmVvRltwRl5wRklGUEZQRitGUEZQLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0YrRlBGUEZQRistRk02LlEifkYnRlBGUkZVRldGWUZlbkZnbkZpbkZbb0Zeb0Zgby8lK2V4ZWN1dGFibGVHRlRGUA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSZzb2x2ZUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUY7NiYtRiM2LC1GOzYkLUYjNilGKy1GIzYmLUYsNiVRJGMzNUYnRjRGNy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlQvJSlzdHJldGNoeUdGVC8lKnN5bW1ldHJpY0dGVC8lKGxhcmdlb3BHRlQvJS5tb3ZhYmxlbGltaXRzR0ZULyUnYWNjZW50R0ZULyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGXW8vJSllcXVhbGl0eUdGVC1GLDYlUSJrRidGNEY3RlAtRk02LlEnJnBsdXM7RidGUEZSRlVGV0ZZRmVuRmduRmluL0Zcb1EsMC4yMjIyMjIyZW1GJy9GX29GaW9GYG8tRiw2JVEkYzMzRidGNEY3LUZNNi5RKCZtaW51cztGJ0ZQRlJGVUZXRllGZW5GZ25GaW5GaG9Gam9GYG8tRiw2JVEjYzZGJ0Y0RjdGUEZQLUZNNi5RIixGJ0ZQRlIvRlZGNkZXRllGZW5GZ25GaW5GW28vRl9vUSwwLjMzMzMzMzNlbUYnRmBvLUY7NiQtRiM2KC1GLDYlUSNjMUYnRjRGN0ZecC1GLDYlUSRjNTNGJ0Y0RjdGZW9GYXBGUEZQRmRwLUY7NiQtRiM2KEZecUZecC1GLDYlUSRjMzRGJ0Y0RjdGZW9GYXBGUEZQRmRwRkwtRjs2JC1GIzYoRl5xRmVvRltwRl5wRklGUEZQRitGUEZQLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0YrRlBGUEZQRistRk02LlEifkYnRlBGUkZVRldGWUZlbkZnbkZpbkZbb0Zeb0Zgby8lK2V4ZWN1dGFibGVHRlRGUA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUYsNiYtSSNtaUdGJDYlUSNjMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEvJSllcXVhbGl0eUdGQi1GLDYoLUYsNiYtRjE2JVEkYzM1RidGNEY3LUY7Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGW29GVC1GMTYlUSJrRidGNEY3Rj4tRjs2LlEnJnBsdXM7RidGPkZARkNGRUZHRklGS0ZNL0ZQUSwwLjIyMjIyMjJlbUYnL0ZTRmRvRlRGWi1GOzYuUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRmNvRmVvRlQtRjE2JVEjYzZGJ0Y0RjdGPkY+LUY7Ni5RIixGJ0Y+RkAvRkRGNkZFRkdGSUZLRk1Gam4vRlNRLDAuMzMzMzMzM2VtRidGVC1GLDYmLUYxNiVRJGMzM0YnRjRGN0Y6LUYsNictRjs2LlEqJnVtaW51czA7RidGPkZARkNGRUZHRklGS0ZNRmNvRmVvRlRGWEZgb0Zpb0Y+Rj5GXHAtRiw2Ji1GMTYlUSRjMzRGJ0Y0RjdGOi1GLDYmRlhGYG9GWkY+Rj5GXHAtRiw2JkZaRjpGWkY+RlxwLUYsNiYtRjE2JVEkYzUzRidGNEY3RjpGYXFGPkZccC1GLDYmRmlvRjpGaW9GPkZccC1GLDYmRl1vRjpGXW9GPi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGQkY+Rj4vJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCkvSSNjMUc2IiwoKiZJJGMzNUdGJSIiIkkia0dGJUYpRilGKEYpSSNjNkdGJSEiIi9JJGMzM0dGJSwmRidGLEYrRikvSSRjMzRHRiUsJkYnRilGKEYpL0YoRigvSSRjNTNHRiVGMi9GK0YrL0YqRio=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L919" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L918" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L956" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">General choice of Vm1</Font></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L975" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkVm0xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVElVm0xYUYnRi9GMi1GaG42JC1GIzYlRlEvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvRk8tRiw2JVEiYUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJVZtMWJGJ0YvRjJGX29GY29GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEkc2VxRidGL0YyLUZobjYkLUYjNixGKy1GaG42JC1GIzYmRistRmhuNiQtRiM2Jy1GLDYlUSR2YXJGJ0YvRjItRmhuNiYtRiM2JC1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0Zjb0Y5RjlGY29GOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1yLUY2Ni5RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSNtbkdGJDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZob0ZZRk8tRmNzNiRRIjdGJ0Y5RmNvRjlGOUZjb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkVm0xRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJmRidGL0YyLUY2Ni5RKCZzcmFycjtGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRKXNpbXBsaWZ5RidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVElVm0xYUYnRi9GMi1GaG42JC1GIzYlRlEvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmlvRk8tRiw2JVEiYUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJVZtMWJGJ0YvRjJGX29GY29GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEkc2VxRidGL0YyLUZobjYkLUYjNixGKy1GaG42JC1GIzYmRistRmhuNiQtRiM2Jy1GLDYlUSR2YXJGJ0YvRjItRmhuNiYtRiM2JC1GLDYlUSJqRidGL0YyRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0Zjb0Y5RjlGY29GOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGVy9GTlEsMC4zMzMzMzMzZW1GJ0ZPRl1yLUY2Ni5RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSNtbkdGJDYkUSIxRidGOS1GNjYuUSMuLkYnRjlGO0Y+RkBGQkZERkZGSEZob0ZZRk8tRmNzNiRRIjdGJ0Y5RmNvRjlGOUZjb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GSTYlUSlzaW1wbGlmeUYnRkxGTy1GUjYkLUYjNigtRkk2JVEkVW0xRidGTEZPLUZSNiQtRiM2JS1GSTYlUSRWbTFGJ0ZMRk8tRlI2JC1GIzYmLUZJNiVRJHZhckYnRkxGTy1GUjYmLUYjNiQtRkk2JVEiakYnRkxGT0YvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkk2I1EhRidGL0YvRi9GLy1GLDYuUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRlxxRkZGXm8tRlI2JC1GIzYlRmduRmFvRi9GL0YvRi8tRiw2LlEiLEYnRi9GMi9GNkZORjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnRkZGXHAtRiw2LlEiPUYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZcckZGLUkjbW5HRiQ2JFEiMUYnRi8tRiw2LlEjLi5GJ0YvRjJGNUY3RjlGO0Y9Rj9GW3FGREZGLUZfcjYkUSI3RidGL0YvRi8tRiw2LlEiO0YnRi9GMkZlcUY3RjlGO0Y9Rj9GQUZdckZGLUYjNiZGKy1GIzYlRkgtRlI2JC1GIzYrRlYtRlI2JC1GIzYoLUZJNiVRJFVtMkYnRkxGT0ZqbkZocEZeby1GUjYkLUYjNiVGZ3NGYW9GL0YvRi9GL0ZicUZccEZocUZeckZickZlckYvRi9GL0ZlcEYvRmVwLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy9GMFEnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GSTYlUSlzaW1wbGlmeUYnRkxGTy1GUjYkLUYjNigtRkk2JVEkVW0xRidGTEZPLUZSNiQtRiM2JS1GSTYlUSRWbTFGJ0ZMRk8tRlI2JC1GIzYmLUZJNiVRJHZhckYnRkxGTy1GUjYmLUYjNiQtRkk2JVEiakYnRkxGT0YvRi8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRkk2I1EhRidGL0YvRi9GLy1GLDYuUSgmbWludXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSwwLjIyMjIyMjJlbUYnL0ZFRlxxRkZGXm8tRlI2JC1GIzYlRmduRmFvRi9GL0YvRi8tRiw2LlEiLEYnRi9GMi9GNkZORjdGOUY7Rj1GP0ZBL0ZFUSwwLjMzMzMzMzNlbUYnRkZGXHAtRiw2LlEiPUYnRi9GMkY1RjdGOUY7Rj1GPy9GQlEsMC4yNzc3Nzc4ZW1GJy9GRUZcckZGLUkjbW5HRiQ2JFEiMUYnRi8tRiw2LlEjLi5GJ0YvRjJGNUY3RjlGO0Y9Rj9GW3FGREZGLUZfcjYkUSI3RidGL0YvRi8tRiw2LlEiO0YnRi9GMkZlcUY3RjlGO0Y9Rj9GQUZdckZGLUYjNiZGKy1GIzYlRkgtRlI2JC1GIzYrRlYtRlI2JC1GIzYoLUZJNiVRJFVtMkYnRkxGT0ZqbkZocEZeby1GUjYkLUYjNiVGZ3NGYW9GL0YvRi9GL0ZicUZccEZocUZeckZickZlckYvRi9GL0ZlcEYvRmVwLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUYjNigtSSNtaUdGJDYlUSN4MUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YyUSdpdGFsaWNGJy1GLjYuUTEmSW52aXNpYmxlVGltZXM7RidGMUY0RjdGOUY7Rj1GP0ZBL0ZEUSYwLjBlbUYnL0ZHRllGSC1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRk02JlEjeTFGJ0ZQLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGU0ZVRkxGMS1GLjYuUSgmbWludXM7RidGMUY0RjdGOUY7Rj1GP0ZBRkNGRkZILUZNNiZRI3kyRidGUEZfb0ZTRjFGMUZVLUZmbjYkLUYjNiYtRk02JVEiYUYnRlBGUy1GLjYuUScmcGx1cztGJ0YxRjRGN0Y5RjtGPUY/RkFGQ0ZGRkgtSSNtbkdGJDYkUSIxRidGMUYxRjFGMUYxLUYuNi5RKCZjb21tYTtGJ0YxRjQvRjhGUkY5RjtGPUY/RkFGWC9GR1EsMC4zMzMzMzMzZW1GJ0ZILUYjNiYtRmZuNiQtRiM2Ji1GIzYmLUZNNiZRI3kzRidGUEZfb0ZTRlVGTEYxRmJvLUZNNiZRI3k0RidGUEZfb0ZTRjFGMUZVLUZmbjYkLUYjNiYtRiM2JkZccEZVLUZNNiVRImtGJ0ZQRlNGMUZib0ZicEYxRjFGMUZmcC1GIzYoLUYjNipGYHJGVUZMRlVGaG9GVS1GIzYoRlxvRlVGZW9GVUZkcUYxRjFGYm8tRiM2KEZgckZVRmhvRlUtRiM2KEZcb0ZVRmVvRlVGZ3FGMUYxRmJvLUYjNihGXHBGVS1GTTYlUSN4M0YnRlBGU0ZVRmVvRjFGMUZmcC1GIzYmRmhvRlUtRiM2JkZcb0ZVRmVvRjFGMUZmcC1GY3A2JFEiMEYnRjFGZnAtRiM2Ki1GIzYoLUZNNiVRI3gyRidGUEZTRlVGaG9GVUZkc0YxRl9wLUYjNihGTEZVRmhvRlUtRiM2JkZcb0ZVRmRxRjFGMUZfcC1GIzYmLUZmbjYkLUYjNidGLUZccEZib0ZicEYxRjFGVS1GIzYmRlxvRlVGZ3FGMUYxRmJvLUYjNiZGXHBGVS1GZm42JC1GIzYmRl9zRl9wLUYjNiZGZW9GVUZkcUYxRjFGMUYxRjFGZnAtRiM2JUYtLUYjNiZGTEZVLUZmbjYkLUYjNitGLUZbdEZfcC1GIzYmRmhvRlVGanRGMUZfcC1GIzYmRl9zRlVGXHBGMUZib0ZidUYxRjFGMUYxRjE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyksJCooSSN4MUdGKCIiIiwmKiZJI3kxR0YoRi9GLkYvRi9JI3kyR0YoISIiRi8sJkkiYUdGKEYvRi9GL0YvRjQqJiwmKiZJI3kzR0YoRi9GLkYvRi9JI3k0R0YoRjRGLywmKiZGNkYvSSJrR0YoRi9GL0Y0Ri9GLywoKipGPkYvRi5GL0Y1Ri8tSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVGMkYzRjpGL0YvKihGPkYvRjVGLy1GQjYlRjJGM0Y7Ri9GNCooRjZGL0kjeDNHRihGL0YzRi9GNComRjVGLy1GQjYkRjJGM0YvIiIhLCoqKEkjeDJHRihGL0Y1Ri9GUUYvRi8qKEYuRi9GNUYvLUZCNiRGMkY6Ri9GLyomLCZGNkY0RjRGL0YvLUZCNiRGMkY7Ri9GLyomRjZGLywmRk9GLy1GQjYkRjNGOkYvRi9GNCwkKiZGLkYvLCpGVUY0KiZGNUYvRmZuRi9GLyomRk9GL0Y2Ri9GL0ZqbkY0Ri9GNEYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJy9GP1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkkvJSlzdHJldGNoeUdGSS8lKnN5bW1ldHJpY0dGSS8lKGxhcmdlb3BHRkkvJS5tb3ZhYmxlbGltaXRzR0ZJLyUnYWNjZW50R0ZJLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGWC8lKWVxdWFsaXR5R0ZJLUY1NiVRI3gyRidGOEY+RkUtRkI2LlEoJm1pbnVzO0YnRkVGR0ZKRkxGTkZQRlJGVC9GV1EsMC4yMjIyMjIyZW1GJy9GWkZeb0Zlbi1GNTYmUSN5NEYnRjhGO0Y+RkVGRUZBLUYuNiQtRiM2Ji1GNTYlUSJhRidGOEY+LUZCNi5RJyZwbHVzO0YnRkVGR0ZKRkxGTkZQRlJGVEZdb0Zfb0Zlbi1JI21uR0YkNiRRIjFGJ0ZFRkVGRUZFLUZCNi5RKCZjb21tYTtGJ0ZFRkcvRktGOkZMRk5GUEZSRlRGVi9GWlEsMC4zMzMzMzMzZW1GJ0Zlbi1GIzYlLUZCNi5RKiZ1bWludXMwO0YnRkVGR0ZKRkxGTkZQRlJGVEZdb0Zfb0Zlbi1GIzYoRmduRkEtRi42JC1GIzYmLUYjNiYtRjU2JlEjeTFGJ0Y4RjtGPkZBRmduRkVGam4tRjU2JlEjeTNGJ0Y4RjtGPkZFRkVGQS1GLjYkLUYjNiYtRiM2JkZnb0ZBLUY1NiVRImtGJ0Y4Rj5GRUZqbkZdcEZFRkVGRUZFRmFwLUYjNigtRiM2KEZnbkZBLUYuNiQtRiM2J0ZpcEZeckZqb0ZdcEZFRkVGQS1GIzYoRmRxRkFGNEZBRmdxRkVGRUZqby1GIzYmRmdyRkEtRiM2KEZkcUZBRmdxRkFGYG9GRUZFRmpuLUYjNipGYHJGQUZnb0ZBLUY1NiVRI3gzRidGOEY+RkFGZ3FGRUZFRmFwLUYjNiZGanFGQS1GIzYmRmRxRkFGZ3FGRUZFRmFwLUYjNiotRiM2KEZnbkZBRmpxRkEtRiM2JkZkcUZBRjRGRUZFRmpvLUYjNigtRjU2JVEjeDFGJ0Y4Rj5GQUZqcUZBRmhzRkVGam8tRiM2JkZnckZBLUYjNiZGZHFGQUZgb0ZFRkVGam8tRiM2JkZnb0ZBLUYuNiQtRiM2Ji1GIzYmLUYjNiZGNEZBRmdxRkVGQUZgckZFRmpuRmNzRkVGRUZFRkVGYXAtRl5wNiRRIjBGJ0ZFRmFwLUYjNiZGZ25GQS1GLjYkLUYjNipGYHRGam9GZXRGam4tRiM2JkZjc0ZBRmdvRkVGam9GYXVGRUZFRkVGRQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNykqJiwmKiZJI3kyR0YoIiIiSSN4MkdGKEYwRjBJI3k0R0YoISIiRjAsJkkiYUdGKEYwRjBGMEYwLCQqKEYxRjAsJiomSSN5MUdGKEYwRjFGMEYwSSN5M0dGKEYzRjAsJiomRjVGMEkia0dGKEYwRjBGM0YwRjBGMywoKihGMUYwLCZGPUYzRjBGMEYwLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlRjpGL0Y7RjBGMComRkFGMC1GQzYlRjpGO0YyRjBGMCoqRj5GMEY1RjBJI3gzR0YoRjBGO0YwRjMqJkY8RjAtRkM2JEY6RjtGMCwqKihGMUYwRjxGMC1GQzYkRjpGL0YwRjAqKEkjeDFHRihGMEY8RjBGUkYwRjAqJkZBRjAtRkM2JEY6RjJGMEYwKiZGNUYwLCYqJi1GQzYkRi9GO0YwRj5GMEYwRlBGM0YwRjAiIiEqJkYxRjAsKkZYRjBGWkYwKiZGUEYwRjVGMEYzRmpuRjBGMEYr</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L967" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZdcS1JI21pR0YkNiVRJFZtMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiZkYnRi9GMi1GNjYuUSgmc3JhcnI7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlhGTy1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG5GTy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluRk8tSSNtbkdGJDYkUSIxRidGOUY5RjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1GLDYlUSN4MUYnRi9GMkZpby1GW282JC1GIzYtLUYsNiNRIUYnRlxwRmlvLUYsNiVRI3kxRidGL0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZ25GaW5GTy1GLDYlUSN5MkYnRi9GMi8lK2ZvcmVncm91bmRHUSpbMCwwLDI1NV1GJy8lK2V4ZWN1dGFibGVHRj0vJSlyZWFkb25seUdGMS8lMGZvbnRfc3R5bGVfbmFtZUdRKjJEfk91dHB1dEYnRjlGOUZpby1GLDYlUSVkaWZmRidGL0YyLUZbbzYkLUYjNiZGUS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRlcvRk5RLDAuMzMzMzMzM2VtRidGT0ZccEY5RjktRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbkZPLUZbbzYkLUYjNixGX29GaW8tRiw2JVEia0YnRi9GMkZpcEZlb0ZfcUZicUZkcUZmcUY5RjlGaW8tRltvNiQtRiM2KUZccEZpby1GLDYlUSN5M0YnRi9GMkZaLUYsNiVRI3k0RidGL0YyRmJxRjlGOUZpb0ZpcS1GW282JC1GIzYnRlFGYHItRiw2JVEjeDJGJ0YvRjJGYnFGOUY5RmZyLUZbbzYkLUYjNipGX29GYm9GZW9GX3FGYnFGZHFGZnFGOUY5RmlvRmZwRmlvRlxxRmlvRmlxLUZbbzYkLUYjNidGUUZgckZmcEZicUY5RjlGZnItRltvNiQtRiM2LkZhdEZpb0ZmcC1GNjYuUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRk8tRltvNiQtRiM2LUZedEZpb0ZccUZib0ZccEZpb0Zkc0ZpcEZnc0ZicUY5RjlGaXBGX29GaW8tRltvNiQtRiM2KS1GLDYlUSN4M0YnRi9GMkZib0ZccUZpb0Zkc0ZicUY5RjlGY3BGYnFGOUY5RmlvRmlxLUZbbzYkLUYjNidGUUZgckZkc0ZicUY5RjlGZnJGXHBGaW8tRltvNiQtRiM2NEZhdEZpb0ZmcEZpby1GW282JC1GIzYsRl50RmlvRlxxRmlwRmdzRl9xRmJxRmRxRmZxRjlGOUZib0ZccUZpb0Zkc0ZaRmh1RmlvRl9vRl9xRmJxRmRxRmZxRjlGOUZpb0ZpcS1GW282JC1GIzYnRlFGYHJGZ3NGYnFGOUY5RmZyLUZbbzYkLUYjNjFGXXNGaW9Gam5GaW9GZnBGaW8tRltvNiQtRiM2LkZccEZpb0ZccUZpb0Zkc0Zpb0ZaRlxxRmlvRmdzRmJxRjlGOUZpcEZfb0Zpb0ZodUZpb0ZccUZicUY5RjlGaW9GaXEtRltvNiQtRiM2J0ZRRmByRmh1RmJxRjlGOS1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlgvJSZkZXB0aEdGX3gvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEkVm0zRidGL0YyRjVGUUZURmpuLUY2Ni9GW3AvRmBxUSxbMTc2LDQ4LDk2XUYnRjlGO0Y+RkBGQkZERkZGSEZXRllGTy1GW282JC1GIzYtRmNwRl50RmlvRlxxRmlwRmdzRl9xRmJxRmRxRmZxRjlGOUZpb0ZpcS1GW282JC1GIzYnRlFGYHJGXHBGYnFGOUY5RmlwLUZbbzYkLUYjNilGX29GaW9GXXNGaXBGZW9GYnFGOUY5RmlvRl50RmlvLUZbbzYkLUYjNihGXnRGaW9GZnBGaXBGZHNGOUY5RmlvRmlxLUZbbzYkLUYjNiZGUUZgckZedEY5RjlGZnJGZnlGaW9GZnBGaW9GZHNGaW9GaXEtRltvNiQtRiM2JkZRRmByRmZwRjlGOUZmci1GW282JC1GIzYtRmZ5RmlvRmZwRmlvLUZbbzYkLUYjNixGXnRGaW9GXHFGZnJGXHBGaW9GZHNGaXBGZ3NGOUY5RmZyRl9vRmlvLUZbbzYkLUYjNitGXXNGaW9GXHFGaW9GZHNGaXBGaHVGYnFGOUY5RmJxRjlGOUZpb0ZpcS1GW282JC1GIzYmRlFGYHJGXHFGOUY5RmZyRl50RmlvLUZbbzYkLUYjNitGZnlGaW9GZnBGaW8tRltvNiQtRiM2KkZccEZpb0Zkc0ZpcEZpb0Znc0ZicUY5RjlGZnItRltvNiQtRiM2K0ZccUZpb0Zkc0ZpcEZfb0Zpb0ZodUZicUY5RjlGYnFGOUY5RmlvRmlxLUZbbzYkLUYjNiZGUUZgckZnc0Y5RjlGaW9GWi1GW282JC1GIzYxRmZ5RmlvRmRzRmlvLUZbbzYkLUYjNixGXnRGaW9GZnBGaW9GXHFGaXBGZnBGaW9GZ3NGOUY5RmZyRl9vRmlvRl1zRmlvRmh1RmlvRmRzRmJxRjlGOUZpb0ZpcS1GW282JC1GIzYmRlFGYHJGaHVGOUY5Rmd3RmJxRjk=</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L968" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0xRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRl9yRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGaHFGZnAtRmJyNiRRIjdGJ0ZZRllGWUZjcS1GX282LlEifkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGZ3FGaHJGZnBGKy1GNjYkLUYjNitGOi1GNjYkLUYjNistRiw2JVEkVW0yRidGL0YyRkRGXm9GSC1GNjYkLUYjNiVGZ3NGS0ZZRllGXm8tRiw2JVEkVm0zRidGL0YyRl9xRllGWUZjcUZWRltyRmFyRmVyRmlyRllGWS8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0xRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRl9yRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGaHFGZnAtRmJyNiRRIjdGJ0ZZRllGWUZjcS1GX282LlEifkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGZ3FGaHJGZnBGKy1GNjYkLUYjNitGOi1GNjYkLUYjNistRiw2JVEkVW0yRidGL0YyRkRGXm9GSC1GNjYkLUYjNiVGZ3NGS0ZZRllGXm8tRiw2JVEkVm0zRidGL0YyRl9xRllGWUZjcUZWRltyRmFyRmVyRmlyRllGWS8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoRkEtRjY2JC1GIzYlLUYsNiVRJFZtM0YnRi9GMkZLRllGWUZeb0Zhc0ZocEZZRllGXHFGVkZkcUZqcUZeckZickZZRlktRl9vNi5RIjtGJ0ZZRmJvRl9xRmdvRmlvRltwRl1wRl9wRmBxRmlxRmZwLUZfbzYuUSJ+RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZgcUZhckZmcC8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoRkEtRjY2JC1GIzYlLUYsNiVRJFZtM0YnRi9GMkZLRllGWUZeb0Zhc0ZocEZZRllGXHFGVkZkcUZqcUZeckZickZZRlktRl9vNi5RIjtGJ0ZZRmJvRl9xRmdvRmlvRltwRl1wRl9wRmBxRmlxRmZwLUZfbzYuUSJ+RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZgcUZhckZmcC8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGW29GWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZLUZfbzYuUSI7RidGWUZib0ZfcUZnb0Zpb0ZbcEZdcEZfcEZgcUZpcUZmcEYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KEZBLUY2NiQtRiM2JS1GLDYlUSRWbTNGJ0YvRjJGS0ZZRllGXm9GZHNGaHBGWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRmVyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFxLyUmZGVwdGhHRlx0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZoczYmRmpzRl10Rl90L0ZidFElYXV0b0YnRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFVtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRmB1RktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZlckYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KEZgdUZgc0Zeb0Zkc0ZjdUZZRllGXHFGVkZkcUZqcUZeckZickZZRllGZXIvJStleGVjdXRhYmxlR0Zkb0ZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYpLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGW29GWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZLUZfbzYuUSI7RidGWUZib0ZfcUZnb0Zpb0ZbcEZdcEZfcEZgcUZpcUZmcEYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KEZBLUY2NiQtRiM2JS1GLDYlUSRWbTNGJ0YvRjJGS0ZZRllGXm9GZHNGaHBGWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRmVyLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmFxLyUmZGVwdGhHRlx0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZoczYmRmpzRl10Rl90L0ZidFElYXV0b0YnRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFVtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRmB1RktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZlckYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KEZgdUZgc0Zeb0Zkc0ZjdUZZRllGXHFGVkZkcUZqcUZeckZickZZRllGZXIvJStleGVjdXRhYmxlR0Zkb0ZZ</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YyUSdpdGFsaWNGJy1GLjYuUTEmSW52aXNpYmxlVGltZXM7RidGMUY0RjdGOUY7Rj1GP0ZBL0ZEUSYwLjBlbUYnL0ZHRl1vRkgtRlQ2JVEjeDJGJ0ZXRmduRjEtRi42LlEoJm1pbnVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSC1GVDYmUSN5NEYnRldGWkZnbkYxRjFGaW4tRk02JC1GIzYmLUZUNiVRImFGJ0ZXRmduLUYuNi5RJyZwbHVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSC1JI21uR0YkNiRRIjFGJ0YxRjFGMUZpbi1GVDYlUSN4MUYnRldGZ25GMUYxLUYuNi5RKCZjb21tYTtGJ0YxRjQvRjhGWUY5RjtGPUY/RkFGXG8vRkdRLDAuMzMzMzMzM2VtRidGSC1GIzYlRi0tRiM2KEZfb0Zpbi1GTTYkLUYjNiYtRiM2Ji1GVDYmUSN5M0YnRldGWkZnbkZpbkZmcEYxRmJvRmVvRjFGMUZpbi1GTTYkLUYjNiYtRiM2Ji1GVDYlUSJrRidGV0ZnbkZpbkZccEYxRmJvRmJwRjFGMUYxRjFGaXAtRiM2JUYtLUYjNiYtRk02JC1GIzYmRmJyRl9wRmJwRjFGMUZpbi1GIzYoRlNGaW5GaXFGaW5GZW9GMUYxRjFGaXAtRiM2Ji1GIzYmRlNGaW5GaXFGMUZiby1GIzYmLUZUNiVRI3gzRidGV0ZnbkZpbkZccEYxRjFGaXAtRiM2JUYtLUYjNiZGXHJGaW4tRk02JC1GIzYmLUYjNiZGZnBGaW5GYXNGMUZiby1GIzYmRlNGaW5GZW9GMUYxRjFGMUYxRmlwLUYjNiYtRk02JC1GIzYmLUYjNiZGX29GaW5GYXNGMUZfcC1GIzYmRmlxRmluRmVvRjFGMUYxRmluRmhvRjFGaXAtRmNwNiRRIjBGJ0YxRjE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyksJCooLCYqJkkjeTJHRigiIiJJI3gyR0YoRjFGMUkjeTRHRighIiJGMSwmSSJhR0YoRjFGMUYxRjFJI3gxR0YoRjFGNCwkKihGMkYxLCYqJkkjeTNHRihGMUY3RjFGMUYzRjRGMSwmKiZJImtHRihGMUY2RjFGMUY0RjFGMUY0LCQqJiwmRj9GMUYxRjFGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUYwRjxGM0YxRjQsJi1GRDYkRjBGPEYxKiZJI3gzR0YoRjFGNkYxRjQsJComRj1GMSwmKiZGN0YxRk5GMUYxLUZENiRGMEYzRjRGMUY0KiYsJiomRjJGMUZORjFGMS1GRDYkRjxGM0YxRjFGNUYxIiIhRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUYjNigtSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YyUSdpdGFsaWNGJy1GLjYuUTEmSW52aXNpYmxlVGltZXM7RidGMUY0RjdGOUY7Rj1GP0ZBL0ZEUSYwLjBlbUYnL0ZHRl1vRkgtRlQ2JVEjeDJGJ0ZXRmduRjEtRi42LlEoJm1pbnVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSC1GVDYmUSN5NEYnRldGWkZnbkYxRjFGaW4tRk02JC1GIzYmLUZUNiVRImFGJ0ZXRmduLUYuNi5RJyZwbHVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSC1JI21uR0YkNiRRIjFGJ0YxRjFGMUZpbi1GVDYlUSN4MUYnRldGZ25GMUYxLUYuNi5RKCZjb21tYTtGJ0YxRjQvRjhGWUY5RjtGPUY/RkFGXG8vRkdRLDAuMzMzMzMzM2VtRidGSC1GIzYlRi0tRiM2KEZfb0Zpbi1GTTYkLUYjNiYtRiM2Ji1GVDYmUSN5M0YnRldGWkZnbkZpbkZmcEYxRmJvRmVvRjFGMUZpbi1GTTYkLUYjNiYtRiM2Ji1GVDYlUSJrRidGV0ZnbkZpbkZccEYxRmJvRmJwRjFGMUYxRjFGaXAtRiM2JUYtLUYjNiYtRk02JC1GIzYmRmJyRl9wRmJwRjFGMUZpbi1GIzYoRlNGaW5GaXFGaW5GZW9GMUYxRjFGaXAtRiM2Ji1GIzYmRlNGaW5GaXFGMUZiby1GIzYmLUZUNiVRI3gzRidGV0ZnbkZpbkZccEYxRjFGaXAtRiM2JUYtLUYjNiZGXHJGaW4tRk02JC1GIzYmLUYjNiZGZnBGaW5GYXNGMUZiby1GIzYmRlNGaW5GZW9GMUYxRjFGMUYxRmlwLUYjNiYtRk02JC1GIzYmLUYjNiZGX29GaW5GYXNGMUZfcC1GIzYmRmlxRmluRmVvRjFGMUYxRmluRmhvRjFGaXAtRmNwNiRRIjBGJ0YxRjE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyksJCooLCYqJkkjeTJHRigiIiJJI3gyR0YoRjFGMUkjeTRHRighIiJGMSwmSSJhR0YoRjFGMUYxRjFJI3gxR0YoRjFGNCwkKihGMkYxLCYqJkkjeTNHRihGMUY3RjFGMUYzRjRGMSwmKiZJImtHRihGMUY2RjFGMUY0RjFGMUY0LCQqJiwmRj9GMUYxRjFGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUYwRjxGM0YxRjQsJi1GRDYkRjBGPEYxKiZJI3gzR0YoRjFGNkYxRjQsJComRj1GMSwmKiZGN0YxRk5GMUYxLUZENiRGMEYzRjRGMUY0KiYsJiomRjJGMUZORjFGMS1GRDYkRjxGM0YxRjFGNUYxIiIhRis=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRl9yRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGaHFGZnAtRmJyNiRRIjdGJ0ZZRllGWUZjcUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2Ky1GLDYlUSRVbTJGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJFZtMkYnRi9GMkZLRllGWUZeb0ZbdC1GNjYkLUYjNiVGZHNGS0ZZRllGXm9GXHFGX3FGWUZZRmNxRlZGW3JGYXJGZXJGaXJGWUZZLUZfbzYuUSI7RidGWUZib0ZmcUZnb0Zpb0ZbcEZdcEZfcEZncUZgckZmcC8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRl9yRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGaHFGZnAtRmJyNiRRIjdGJ0ZZRllGWUZjcUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2Ky1GLDYlUSRVbTJGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJFZtMkYnRi9GMkZLRllGWUZeb0ZbdC1GNjYkLUYjNiVGZHNGS0ZZRllGXm9GXHFGX3FGWUZZRmNxRlZGW3JGYXJGZXJGaXJGWUZZLUZfbzYuUSI7RidGWUZib0ZmcUZnb0Zpb0ZbcEZdcEZfcEZncUZgckZmcC8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiVGQS1GNjYkLUYjNiYtRiw2JVEkdmFyRidGL0YyLUY2NiYtRiM2JC1GLDYlUSJqRidGL0YyL0YzUSdub3JtYWxGJ0ZWLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnRlZGVkZWRlZGaG5GVkZWLUkjbW9HRiQ2LlEiLEYnRlYvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGYW8vJSpzeW1tZXRyaWNHRmFvLyUobGFyZ2VvcEdGYW8vJS5tb3ZhYmxlbGltaXRzR0Zhby8lJ2FjY2VudEdGYW8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zhb0ZTLUZcbzYuUSI9RidGVkZfby9GY29GYW9GZG9GZm9GaG9Gam9GXHAvRl9wUSwwLjI3Nzc3NzhlbUYnL0ZicEZbcUZkcC1JI21uR0YkNiRRIjFGJ0ZWLUZcbzYuUSMuLkYnRlZGX29GaXBGZG9GZm9GaG9Gam9GXHAvRl9wUSwwLjIyMjIyMjJlbUYnL0ZicEZgcEZkcC1GXnE2JFEiN0YnRlZGVkZWRltvRistRjY2JC1GIzYrRjotRjY2JC1GIzYlLUYsNiVRJFZtM0YnRi9GMi1GNjYkLUYjNiVGYnJGSEZWRlZGVkZWRltvRlNGZnBGXXFGYXFGZ3FGVkZWLUZcbzYuUSI7RidGVkZfb0Zib0Zkb0Zmb0Zob0Zqb0ZccEZecEZccUZkcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZgcC8lJmRlcHRoR0Zhcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXM2JkZfc0Zic0Zkcy9GZ3NRJWF1dG9GJ0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KC1GLDYlUSRVbTFGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJFZtNEYnRi9GMkZIRlZGVi1GXG82LlEoJm1pbnVzO0YnRlZGX29GaXBGZG9GZm9GaG9Gam9GXHBGZHEvRmJwRmVxRmRwRlx1LUY2NiQtRiM2JUZldEZIRlZGVkZWRlZGW29GU0ZmcEZdcUZhcUZncUZWRlZGW29GKy1GNjYkLUYjNitGOi1GNjYkLUYjNigtRiw2JVEkVW0yRidGL0YyRmh0Rl91Rlx1LUY2NiQtRiM2JUZfdkZIRlZGVkZWRlZGW29GU0ZmcEZdcUZhcUZncUZWRlYvJStleGVjdXRhYmxlR0Zhb0ZW">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiVGQS1GNjYkLUYjNiYtRiw2JVEkdmFyRidGL0YyLUY2NiYtRiM2JC1GLDYlUSJqRidGL0YyL0YzUSdub3JtYWxGJ0ZWLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNiNRIUYnRlZGVkZWRlZGaG5GVkZWLUkjbW9HRiQ2LlEiLEYnRlYvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGYW8vJSpzeW1tZXRyaWNHRmFvLyUobGFyZ2VvcEdGYW8vJS5tb3ZhYmxlbGltaXRzR0Zhby8lJ2FjY2VudEdGYW8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zhb0ZTLUZcbzYuUSI9RidGVkZfby9GY29GYW9GZG9GZm9GaG9Gam9GXHAvRl9wUSwwLjI3Nzc3NzhlbUYnL0ZicEZbcUZkcC1JI21uR0YkNiRRIjFGJ0ZWLUZcbzYuUSMuLkYnRlZGX29GaXBGZG9GZm9GaG9Gam9GXHAvRl9wUSwwLjIyMjIyMjJlbUYnL0ZicEZgcEZkcC1GXnE2JFEiN0YnRlZGVkZWRltvRistRjY2JC1GIzYrRjotRjY2JC1GIzYlLUYsNiVRJFZtM0YnRi9GMi1GNjYkLUYjNiVGYnJGSEZWRlZGVkZWRltvRlNGZnBGXXFGYXFGZ3FGVkZWLUZcbzYuUSI7RidGVkZfb0Zib0Zkb0Zmb0Zob0Zqb0ZccEZecEZccUZkcC1JJ21zcGFjZUdGJDYmLyUnaGVpZ2h0R1EmMC4wZXhGJy8lJndpZHRoR0ZgcC8lJmRlcHRoR0Zhcy8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GXXM2JkZfc0Zic0Zkcy9GZ3NRJWF1dG9GJ0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KC1GLDYlUSRVbTFGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJFZtNEYnRi9GMkZIRlZGVi1GXG82LlEoJm1pbnVzO0YnRlZGX29GaXBGZG9GZm9GaG9Gam9GXHBGZHEvRmJwRmVxRmRwRlx1LUY2NiQtRiM2JUZldEZIRlZGVkZWRlZGW29GU0ZmcEZdcUZhcUZncUZWRlZGW29GKy1GNjYkLUYjNitGOi1GNjYkLUYjNigtRiw2JVEkVW0yRidGL0YyRmh0Rl91Rlx1LUY2NiQtRiM2JUZfdkZIRlZGVkZWRlZGW29GU0ZmcEZdcUZhcUZncUZWRlYvJStleGVjdXRhYmxlR0Zhb0ZW</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSlzaW1wbGlmeUYnRjRGNy1GOzYkLUYjNiktRiw2JVEkVm0yRidGNEY3LUY7NiQtRiM2JS1GLDYlUSRWbTNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJHZhckYnRjRGNy1GOzYmLUYjNiQtRiw2JVEiakYnRjRGNy9GOFEnbm9ybWFsRidGaG4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGK0ZobkZobkZobkZobi1JI21vR0YkNi5RIitGJ0Zobi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZm8vJSlzdHJldGNoeUdGZm8vJSpzeW1tZXRyaWNHRmZvLyUobGFyZ2VvcEdGZm8vJS5tb3ZhYmxlbGltaXRzR0Zmby8lJ2FjY2VudEdGZm8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZlcC8lKWVxdWFsaXR5R0Zmb0ZNLUY7NiQtRiM2JUZGRlBGaG5GaG5GK0ZobkZobi1GYW82LlEiLEYnRmhuRmRvL0Zob0Y2RmlvRltwRl1wRl9wRmFwL0ZkcFEmMC4wZW1GJy9GZ3BRLDAuMzMzMzMzM2VtRidGaHBGZW4tRmFvNi5RIj1GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRLDAuMjc3Nzc3OGVtRicvRmdwRmpxRmhwLUkjbW5HRiQ2JFEiMUYnRmhuLUZhbzYuUSMuLkYnRmhuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmNwL0ZncEZjcUZocC1GXXI2JFEiN0YnRmhuRmhuRmhuRmhuRisvJStleGVjdXRhYmxlR0Zmb0Zobg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSlzaW1wbGlmeUYnRjRGNy1GOzYkLUYjNiktRiw2JVEkVm0yRidGNEY3LUY7NiQtRiM2JS1GLDYlUSRWbTNGJ0Y0RjctRjs2JC1GIzYmLUYsNiVRJHZhckYnRjRGNy1GOzYmLUYjNiQtRiw2JVEiakYnRjRGNy9GOFEnbm9ybWFsRidGaG4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGK0ZobkZobkZobkZobi1JI21vR0YkNi5RIitGJ0Zobi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGZm8vJSlzdHJldGNoeUdGZm8vJSpzeW1tZXRyaWNHRmZvLyUobGFyZ2VvcEdGZm8vJS5tb3ZhYmxlbGltaXRzR0Zmby8lJ2FjY2VudEdGZm8vJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZlcC8lKWVxdWFsaXR5R0Zmb0ZNLUY7NiQtRiM2JUZGRlBGaG5GaG5GK0ZobkZobi1GYW82LlEiLEYnRmhuRmRvL0Zob0Y2RmlvRltwRl1wRl9wRmFwL0ZkcFEmMC4wZW1GJy9GZ3BRLDAuMzMzMzMzM2VtRidGaHBGZW4tRmFvNi5RIj1GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRLDAuMjc3Nzc3OGVtRicvRmdwRmpxRmhwLUkjbW5HRiQ2JFEiMUYnRmhuLUZhbzYuUSMuLkYnRmhuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmNwL0ZncEZjcUZocC1GXXI2JFEiN0YnRmhuRmhuRmhuRmhuRisvJStleGVjdXRhYmxlR0Zmb0Zobg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUYjNiotSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlExJkludmlzaWJsZVRpbWVzO0YnL0Y1USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPy8lKXN0cmV0Y2h5R0Y/LyUqc3ltbWV0cmljR0Y/LyUobGFyZ2VvcEdGPy8lLm1vdmFibGVsaW1pdHNHRj8vJSdhY2NlbnRHRj8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZOLyUpZXF1YWxpdHlHRj8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GLjYlUSJrRidGMUY0LUY4Ni5RJyZwbHVzO0YnRjtGPUZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZpbkZRLUkjbW5HRiQ2JFEiMUYnRjtGO0Y7RjctRlQ2JC1GIzYoLUYjNigtRi42JVEjeDFGJ0YxRjRGNy1GLjYlUSN4MkYnRjFGNEY3LUYjNiYtRi42JlEjeTFGJ0YxLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGNEY3LUYuNiZRI3kyRidGMUZgcEY0RjtGOy1GODYuUSgmbWludXM7RidGO0Y9RkBGQkZERkZGSEZKRmhuRmpuRlEtRiM2Ji1GIzYmRl1wRjctRi42JlEjeTRGJ0YxRmBwRjRGO0Y3RmVvRjtGZW4tRiM2JkZjcEY3Rl1xRjtGO0Y7RjctRlQ2JC1GIzYmRi1GZW5GW29GO0Y7RjstRjg2LlEoJmNvbW1hO0YnRjtGPS9GQUYzRkJGREZGRkhGSkZML0ZQUSwwLjMzMzMzMzNlbUYnRlEtRiM2KkYtRjdGU0Y3LUZUNiQtRiM2KC1GIzYoLUYjNiZGXXBGNy1GLjYmUSN5M0YnRjFGYHBGNEY7RjdGZW9GN0Zob0Y7RmZwLUYjNiZGW3FGN0Zob0Y7RmVuLUYjNiZGZnJGN0ZdcUY7RjtGO0Y3LUZUNiQtRiM2Ji1GIzYmRlhGN0YtRjtGZnBGW29GO0Y7RjtGZnEtRiM2KEZTRjctRlQ2JC1GIzYmLUYjNiZGU0Y3LUYjNipGXXBGN0ZjcEY3RmZyRjdGXXFGO0Y7RmVuLUYjNiYtSSVtc3VwR0YkNiUtRi42JVEjeDNGJ0YxRjQtRlxvNiRRIjJGJ0Y7LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0Y3Ri1GO0Y7RjtGN0YtRjtGZnEtRiM2KEYtRjdGU0Y3LUZUNiQtRiM2Ji1GIzYoRi1GN0ZidEY3Rl1wRjtGZnAtRiM2KEZdcEY3RmNwRjdGZnJGO0Y7RjtGO0ZmcS1GIzYlLUY4Ni5RKiZ1bWludXMwO0YnRjtGPUZARkJGREZGRkhGSkZobkZqbkZRLUYjNigtRlQ2JC1GIzYoLUYjNihGZW9GNy1GVDYkLUYjNidGZ3VGYXNGZW5GW29GO0Y7RjdGY3VGO0Zlbi1GIzYmRl1zRjctRiM2KEZdcEY3RmNwRjdGXXFGO0Y7RmZwLUYjNihGYnRGN0ZjcEY3Ri1GO0Y7RjtGN0ZTRjdGLUY7RjtGZnEtRiM2JUZndS1GIzYoRlNGNy1GVDYkLUYjNigtRiM2KEZicUY3RmhvRjdGY3VGO0Zlbi1GIzYmRmJxRjctRiM2KEZdcEY3RmZyRjdGXXFGO0Y7RmZwLUYjNihGYnRGN0ZmckY3Ri1GO0Y7RjtGN0YtRjtGO0ZmcS1GIzYoRi1GN0ZTRjctRlQ2JC1GIzYmLUYjNihGLUY3RmJ0RjdGXXFGO0ZmcC1GIzYoRmNwRjdGZnJGN0ZdcUY7RjtGO0Y7Rjs=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNykqKkkiYUdGKCIiIiwmSSJrR0YoRi5GLkYuRi4sKCooSSN4MUdGKEYuSSN4MkdGKEYuLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTJHRihGLkYuKiYtRjY2JEY/SSN5NEdGKEYuRjNGLiEiIi1GNjYkRkBGREYuRi4sJkYtRi5GLkYuRi4qKkYtRi5GL0YuLCgqKC1GNjYkRj9JI3kzR0YoRi5GM0YuRjRGLkYuKiZGQkYuRjRGLkZFLUY2NiRGTkZERi5GLiwmKiZGMEYuRi1GLkYuRkVGLkYuKihGL0YuLCYqJkYvRi4tRjY2JkY/RkBGTkZERi5GLiomSSN4M0dGKCIiI0YtRi5GLkYuRi1GLiooRi1GLkYvRi4sJiooRi1GLkZaRi5GP0YuRi4tRjY2JUY/RkBGTkZFRi4sJCooLCgqKEYzRi4sJkZTRkVGLkYuRi5GaW5GLkYuKiZGUkYuLUY2NiVGP0ZARkRGLkYuKihGWkYuRkBGLkYtRi5GRUYuRi9GLkYtRi5GRSwkKihGL0YuLCgqKEZIRi5GNEYuRmluRi5GLiomRkhGLi1GNjYlRj9GTkZERi5GLiooRlpGLkZORi5GLUYuRkVGLkYtRi5GRSooRi1GLkYvRi4sJiooRi1GLkZaRi5GREYuRi4tRjY2JUZARk5GREZFRi5GKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYuLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTNGJ0YvRjJGS0ZZRllGXm9GY3EtRjY2JC1GIzYlRlxxRktGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRmZyRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGX3JGZnAtRmlyNiRRIjdGJ0ZZRllGWUZbby8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYuLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGXm8tRiw2JVEkVm0yRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTNGJ0YvRjJGS0ZZRllGXm9GY3EtRjY2JC1GIzYlRlxxRktGWUZZRllGWS1GX282LlEiLEYnRllGYm8vRmZvRjFGZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcFEsMC4zMzMzMzMzZW1GJ0ZmcEZWLUZfbzYuUSI9RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRLDAuMjc3Nzc3OGVtRicvRmVwRmZyRmZwLUkjbW5HRiQ2JFEiMUYnRlktRl9vNi5RIy4uRidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZXBGX3JGZnAtRmlyNiRRIjdGJ0ZZRllGWUZbby8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L970" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRlktRl9vNi5RKCZtaW51cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwLUYsNiVRJFVtM0YnRi9GMi1GNjYkLUYjNiVGT0ZSRllGWUZZRlktRl9vNi5RIixGJ0ZZRmJvL0Zmb0YxRmdvRmlvRltwRl1wRl9wL0ZicFEmMC4wZW1GJy9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZickZmcC1JI21uR0YkNiRRIjFGJ0ZZLUZfbzYuUSMuLkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGYXAvRmVwRltyRmZwLUZlcjYkUSI3RidGWUZZRllGZnFGKy1GNjYkLUYjNitGOi1GNjYkLUYjNistRiw2JVEkVm0xRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjJGS0ZZRllGXm9GXnQtRjY2JC1GIzYlRmdzRktGWUZZRl5vRl9xRmJxRllGWUZmcUZWRl5yRmRyRmhyRlxzRllGWS8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYrLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRlktRl9vNi5RKCZtaW51cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwLUYsNiVRJFVtM0YnRi9GMi1GNjYkLUYjNiVGT0ZSRllGWUZZRlktRl9vNi5RIixGJ0ZZRmJvL0Zmb0YxRmdvRmlvRltwRl1wRl9wL0ZicFEmMC4wZW1GJy9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZickZmcC1JI21uR0YkNiRRIjFGJ0ZZLUZfbzYuUSMuLkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGYXAvRmVwRltyRmZwLUZlcjYkUSI3RidGWUZZRllGZnFGKy1GNjYkLUYjNitGOi1GNjYkLUYjNistRiw2JVEkVm0xRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjJGS0ZZRllGXm9GXnQtRjY2JC1GIzYlRmdzRktGWUZZRl5vRl9xRmJxRllGWUZmcUZWRl5yRmRyRmhyRlxzRllGWS8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L966" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFVtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZbby8lK2V4ZWN1dGFibGVHRmRvRlk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFVtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFVtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZbby8lK2V4ZWN1dGFibGVHRmRvRlk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NjAiIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L976" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFZtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZccUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KC1GLDYlUSRWbTNGJ0YvRjJGREZeb0ZILUY2NiQtRiM2JUZcdEZLRllGWUZZRllGXHFGVkZkcUZqcUZeckZickZZRllGXHFGKy1GNjYkLUYjNitGOi1GNjYkLUYjNigtRiw2JVEkVm00RidGL0YyRkRGXm9GSC1GNjYkLUYjNiVGW3VGS0ZZRllGWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRltvLyUrZXhlY3V0YWJsZUdGZG9GWQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMUYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RKCZtaW51cztGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFZtMkYnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZccUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KC1GLDYlUSRWbTNGJ0YvRjJGREZeb0ZILUY2NiQtRiM2JUZcdEZLRllGWUZZRllGXHFGVkZkcUZqcUZeckZickZZRllGXHFGKy1GNjYkLUYjNitGOi1GNjYkLUYjNigtRiw2JVEkVm00RidGL0YyRkRGXm9GSC1GNjYkLUYjNiVGW3VGS0ZZRllGWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRltvLyUrZXhlY3V0YWJsZUdGZG9GWQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">Nj4iIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L980" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFZtM0YnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZccUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2JkZIRkRGW29GWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRltvLyUrZXhlY3V0YWJsZUdGZG9GWQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYoLUYsNiVRJFZtMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVm00RidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImpGJ0YvRjIvRjNRJ25vcm1hbEYnRlkvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2I1EhRidGWUZZRllGWS1JI21vR0YkNi5RIitGJ0ZZLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zkby8lKXN0cmV0Y2h5R0Zkby8lKnN5bW1ldHJpY0dGZG8vJShsYXJnZW9wR0Zkby8lLm1vdmFibGVsaW1pdHNHRmRvLyUnYWNjZW50R0Zkby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmNwLyUpZXF1YWxpdHlHRmRvRkgtRjY2JC1GIzYlRkFGS0ZZRllGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwUSwwLjMzMzMzMzNlbUYnRmZwRlYtRl9vNi5RIj1GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEsMC4yNzc3Nzc4ZW1GJy9GZXBGaHFGZnAtSSNtbkdGJDYkUSIxRidGWS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwL0ZlcEZhcUZmcC1GW3I2JFEiN0YnRllGWUZZRlxxRistRjY2JC1GIzYrRjotRjY2JC1GIzYoLUYsNiVRJFZtM0YnRi9GMkZERl5vRkgtRjY2JC1GIzYlRl1zRktGWUZZRllGWUZccUZWRmRxRmpxRl5yRmJyRllGWUZccUYrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2JkZIRkRGW29GWUZZRlxxRlZGZHFGanFGXnJGYnJGWUZZRltvLyUrZXhlY3V0YWJsZUdGZG9GWQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZMLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjciIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW9HRiQ2MVEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLyUpZXF1YWxpdHlHRjwtSSNtaUdGJDYoUSJ+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtSShtZmVuY2VkR0YkNiktRiM2Jy1GUTYoUSRVbTFGJ0YvRlRGMkZWRjgtRiw2MVEiLEYnRi9GMkY1RjhGOi9GPkYxRj9GQUZDRkVGR0ZJL0ZNUSwwLjMzMzMzMzNlbUYnRk4tRlE2KFEkVm0xRidGL0ZURjJGVkY4LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0YyRjVGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRiw2MVEpJmVxdWFscztGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GYnBGTi1GUTYoUSRWbTJGJ0YvRlRGMkZWRjhGam4tRlk2KS1GIzYnLUZRNihRJFVtMkYnRi9GVEYyRlZGOEZqbkZgb0Zjb0Zmb0YvRjJGNUY4RmhvRltwRl5wLUZRNihRJFZtM0YnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNidGW3FGam5GZHBGY29GZm9GL0YyRjVGOEZob0ZbcEZecC1GUTYoUSRWbTRGJ0YvRlRGMkZWRjhGam4tRlk2KS1GIzYnRmduRmpuRl5xRmNvRmZvRi9GMkY1RjhGaG9GW3BGXnBGZXFGam4tRlk2KS1GIzYnRmBvRmpuRmVxRmNvRmZvRi9GMkY1RjhGaG9GW3BGXnAtRiw2MVEqJnVtaW51czA7RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmRyRk4tRlE2KFEkVW0zRidGL0ZURjJGVkY4RmpuLUZZNiktRiM2J0ZkcEZqbkZecUZjb0Zmb0YvRjJGNUY4RmhvRltwRl5wRmZyRmNvRmZv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW9HRiQ2MVEiI0YnLyUlYm9sZEdRJXRydWVGJy8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1ElYm9sZEYnLyUrZm9udHdlaWdodEdGNy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZLLyUpZXF1YWxpdHlHRjwtSSNtaUdGJDYoUSJ+RidGLy8lJ2l0YWxpY0dGMUYyL0Y2USxib2xkLWl0YWxpY0YnRjgtSShtZmVuY2VkR0YkNiktRiM2Jy1GUTYoUSRVbTFGJ0YvRlRGMkZWRjgtRiw2MVEiLEYnRi9GMkY1RjhGOi9GPkYxRj9GQUZDRkVGR0ZJL0ZNUSwwLjMzMzMzMzNlbUYnRk4tRlE2KFEkVm0xRidGL0ZURjJGVkY4LyUwZm9udF9zdHlsZV9uYW1lR1EpMkR+SW5wdXRGJy9GNlEnbm9ybWFsRidGL0YyRjVGOC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RictRiw2MVEpJmVxdWFscztGJ0YvRjJGNUY4RjpGPUY/RkFGQ0ZFRkcvRkpRLDAuMjc3Nzc3OGVtRicvRk1GYnBGTi1GUTYoUSRWbTJGJ0YvRlRGMkZWRjhGam4tRlk2KS1GIzYnLUZRNihRJFVtMkYnRi9GVEYyRlZGOEZqbkZgb0Zjb0Zmb0YvRjJGNUY4RmhvRltwRl5wLUZRNihRJFZtM0YnRi9GVEYyRlZGOEZqbi1GWTYpLUYjNidGW3FGam5GZHBGY29GZm9GL0YyRjVGOEZob0ZbcEZecC1GUTYoUSRWbTRGJ0YvRlRGMkZWRjhGam4tRlk2KS1GIzYnRmduRmpuRl5xRmNvRmZvRi9GMkY1RjhGaG9GW3BGXnBGZXFGam4tRlk2KS1GIzYnRmBvRmpuRmVxRmNvRmZvRi9GMkY1RjhGaG9GW3BGXnAtRiw2MVEqJnVtaW51czA7RidGL0YyRjVGOEY6Rj1GP0ZBRkNGRUZHL0ZKUSwwLjIyMjIyMjJlbUYnL0ZNRmRyRk4tRlE2KFEkVW0zRidGL0ZURjJGVkY4RmpuLUZZNiktRiM2J0ZkcEZqbkZecUZjb0Zmb0YvRjJGNUY4RmhvRltwRl5wRmZyRmNvRmZv</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L991" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L993" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L990" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">Now we compute the parameter in D(2,1;a) via pairing between g[-] and g[+]</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L999" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1000" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbWlHRiQ2JVEjSDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEkVTAzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGUS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEjSDJGJ0YvRjJGNUZRRlQtSSNtbkdGJDYkUSIyRidGOS1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJFUwMUYnRi9GMkZnbi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwRk9GaG9GWkZnbkZeby1GLDYlUSNIM0YnRi9GMkY1RlFGVEZkb0Zoby1GLDYlUSRVMDJGJ0YvRjItRmhuNiQtRiM2JEZRRjlGOUZecEZaRmpwRl5vRlxvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZELUkjbWlHRiQ2JVEjSDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRImZGJ0YvRjItRjY2LlEoJnNyYXJyO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEkVTAzRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNiVGUS8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVEjSDJGJ0YvRjJGNUZRRlQtSSNtbkdGJDYkUSIyRidGOS1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRldGWUZPLUYsNiVRJFUwMUYnRi9GMkZnbi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmJwRk9GaG9GWkZnbkZeby1GLDYlUSNIM0YnRi9GMkY1RlFGVEZkb0Zoby1GLDYlUSRVMDJGJ0YvRjItRmhuNiQtRiM2JEZRRjlGOUZecEZaRmpwRl5vRlxvRjk=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1001" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiwtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2NC1GLDYlUSNIMUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGam4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25Gam5Gam5GZ25Gam5Gam4tSSNtb0dGJDYuUSgmbWludXM7RidGam4vJSZmZW5jZUdGaW4vJSpzZXBhcmF0b3JHRmluLyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZnAvJSllcXVhbGl0eUdGaW5GTC1GNjYkLUYjNiZGRUZPRmduRmpuRmpuRmJvLUkjbW5HRiQ2JFEiMkYnRmpuLUZjbzYuUSJ+RidGam5GZm9GaG9Gam9GXHBGXnBGYHBGYnAvRmVwUSYwLjBlbUYnL0ZocEZncUZpcEZMLUY2NiQtRiM2JUZTLUY2NiYtRiM2JEZaRmpuRmpuRlxvRl9vRmpuRmpuLUZjbzYuUSIsRidGam5GZm8vRmlvRjFGam9GXHBGXnBGYHBGYnBGZnEvRmhwUSwwLjMzMzMzMzNlbUYnRmlwRlotRmNvNi5RIj1GJ0ZqbkZmb0Zob0Zqb0ZccEZecEZgcEZicC9GZXBRLDAuMjc3Nzc3OGVtRicvRmhwRltzRmlwLUZgcTYkUSIxRidGam4tRmNvNi5RIy4uRidGam5GZm9GaG9Gam9GXHBGXnBGYHBGYnBGZHBGaHFGaXAtRmBxNiRRIjdGJ0ZqbkZnbkZqbkZqbkZhckY+LUY2NiQtRiM2NC1GLDYlUSNIMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0xRidGL0YyRmlxRmpuRmpuRmJvRmNxRmF0LUY2NiQtRiM2JUZqc0ZpcUZqbkZqbkZib0ZfcUZjcUZhdEZpcUZhckZaRmdyRl1zRmBzRmNzRmpuRmpuRmFyLUYjNiYtRiw2I1EhRictRiM2JUY+LUY2NiQtRiM2My1GLDYlUSNIM0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0yRidGL0YyRmlxRmpuRmpuRmJvRmp1LUY2NiQtRiM2JUZjdUZpcUZqbkZqbkZib0ZfcUZjcUZqdUZpcUZhckZaRmdyRl1zRmBzRmNzRmpuRmpuRmpuRmp0RmpuRmp0RmduRmpuRmpuL0Zdb1EifGZyRicvRmBvUSJ8aHJGJ0ZnbkZqbkZqbkZnbkZqbg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNiwtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2NC1GLDYlUSNIMUYnRi9GMi1GNjYkLUYjNiYtRiw2JVEkVW0zRidGL0YyLUY2NiQtRiM2Ji1GLDYlUSR2YXJGJ0YvRjItRjY2Ji1GIzYlLUYsNiVRImpGJ0YvRjIvJStleGVjdXRhYmxlR1EmZmFsc2VGJy9GM1Enbm9ybWFsRidGam4vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGZ25Gam5Gam5GZ25Gam5Gam4tSSNtb0dGJDYuUSgmbWludXM7RidGam4vJSZmZW5jZUdGaW4vJSpzZXBhcmF0b3JHRmluLyUpc3RyZXRjaHlHRmluLyUqc3ltbWV0cmljR0Zpbi8lKGxhcmdlb3BHRmluLyUubW92YWJsZWxpbWl0c0dGaW4vJSdhY2NlbnRHRmluLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGZnAvJSllcXVhbGl0eUdGaW5GTC1GNjYkLUYjNiZGRUZPRmduRmpuRmpuRmJvLUkjbW5HRiQ2JFEiMkYnRmpuLUZjbzYuUSJ+RidGam5GZm9GaG9Gam9GXHBGXnBGYHBGYnAvRmVwUSYwLjBlbUYnL0ZocEZncUZpcEZMLUY2NiQtRiM2JUZTLUY2NiYtRiM2JEZaRmpuRmpuRlxvRl9vRmpuRmpuLUZjbzYuUSIsRidGam5GZm8vRmlvRjFGam9GXHBGXnBGYHBGYnBGZnEvRmhwUSwwLjMzMzMzMzNlbUYnRmlwRlotRmNvNi5RIj1GJ0ZqbkZmb0Zob0Zqb0ZccEZecEZgcEZicC9GZXBRLDAuMjc3Nzc3OGVtRicvRmhwRltzRmlwLUZgcTYkUSIxRidGam4tRmNvNi5RIy4uRidGam5GZm9GaG9Gam9GXHBGXnBGYHBGYnBGZHBGaHFGaXAtRmBxNiRRIjdGJ0ZqbkZnbkZqbkZqbkZhckY+LUY2NiQtRiM2NC1GLDYlUSNIMkYnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0xRidGL0YyRmlxRmpuRmpuRmJvRmNxRmF0LUY2NiQtRiM2JUZqc0ZpcUZqbkZqbkZib0ZfcUZjcUZhdEZpcUZhckZaRmdyRl1zRmBzRmNzRmpuRmpuRmFyLUYjNiYtRiw2I1EhRictRiM2JUY+LUY2NiQtRiM2My1GLDYlUSNIM0YnRi9GMi1GNjYkLUYjNiUtRiw2JVEkVW0yRidGL0YyRmlxRmpuRmpuRmJvRmp1LUY2NiQtRiM2JUZjdUZpcUZqbkZqbkZib0ZfcUZjcUZqdUZpcUZhckZaRmdyRl1zRmBzRmNzRmpuRmpuRmpuRmp0RmpuRmp0RmduRmpuRmpuL0Zdb1EifGZyRicvRmBvUSJ8aHJGJ0ZnbkZqbkZqbkZnbkZqbg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L979" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYyLUYsNiVRI1YxRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTFGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWUZeby1GNjYkLUYjNiYtRiw2JVEiYUYnRi9GMkZeby1JI21uR0YkNiRRIjFGJ0ZZRllGWS1GX282LlEifkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcEZbckZmcC1GLDYlUSRVMDFGJ0YvRjItRjY2JC1GIzYlRk9GUkZZRllGXm8tRjY2JC1GIzYoRmBxRmdxLUYsNiVRImtGJ0YvRjItRl9vNi5RKCZtaW51cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwRmNxRllGWUZncS1GLDYlUSRVMDJGJ0YvRjJGYHJGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZqcS9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZbdEZmcEZjcS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRlxyRmZwLUZkcTYkUSI3RidGWUZZRllGW28vJStleGVjdXRhYmxlR0Zkb0ZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzYyLUYsNiVRI1YxRidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTFGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWUZeby1GNjYkLUYjNiYtRiw2JVEiYUYnRi9GMkZeby1JI21uR0YkNiRRIjFGJ0ZZRllGWS1GX282LlEifkYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSYwLjBlbUYnL0ZlcEZbckZmcC1GLDYlUSRVMDFGJ0YvRjItRjY2JC1GIzYlRk9GUkZZRllGXm8tRjY2JC1GIzYoRmBxRmdxLUYsNiVRImtGJ0YvRjItRl9vNi5RKCZtaW51cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwRmNxRllGWUZncS1GLDYlUSRVMDJGJ0YvRjJGYHJGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZqcS9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZbdEZmcEZjcS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRlxyRmZwLUZkcTYkUSI3RidGWUZZRllGW28vJStleGVjdXRhYmxlR0Zkb0ZZ</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzY5LUYsNiVRI1Y0RidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWS1GX282LlEoJm1pbnVzO0YnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGYXBGZHBGZnAtRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjJGXm8tSSNtbkdGJDYkUSIxRidGWUZZRlktRl9vNi5RIn5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEmMC4wZW1GJy9GZXBGXnJGZnAtRiw2JVEkVTAxRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRlxxLUY2NiQtRiM2KEZjcUZqcS1GLDYlUSJrRidGL0YyRlxxRmZxRllGWUZqcS1GLDYlUSRVMDJGJ0YvRjJGY3JGXm9GY3FGanEtRjY2JC1GIzYmRltzRl5vRmZxRllGWUZqcS1GLDYlUSRVMDNGJ0YvRjJGY3JGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZdci9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZidEZmcEZmcS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRl9yRmZwLUZncTYkUSI3RidGWUZZRllGW28vJStleGVjdXRhYmxlR0Zkb0ZZ">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzY5LUYsNiVRI1Y0RidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWS1GX282LlEoJm1pbnVzO0YnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3BGYXBGZHBGZnAtRjY2JC1GIzYmLUYsNiVRImFGJ0YvRjJGXm8tSSNtbkdGJDYkUSIxRidGWUZZRlktRl9vNi5RIn5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wL0ZicFEmMC4wZW1GJy9GZXBGXnJGZnAtRiw2JVEkVTAxRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZRlxxLUY2NiQtRiM2KEZjcUZqcS1GLDYlUSJrRidGL0YyRlxxRmZxRllGWUZqcS1GLDYlUSRVMDJGJ0YvRjJGY3JGXm9GY3FGanEtRjY2JC1GIzYmRltzRl5vRmZxRllGWUZqcS1GLDYlUSRVMDNGJ0YvRjJGY3JGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZdci9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZidEZmcEZmcS1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRl9yRmZwLUZncTYkUSI3RidGWUZZRllGW28vJStleGVjdXRhYmxlR0Zkb0ZZ</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1004" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSlzaW1wbGlmeUYnRjRGNy1GOzYkLUYjNjctRiw2JVEjVjFGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRJFZtMUYnRjRGNy1GOzYkLUYjNiYtRiw2JVEkdmFyRidGNEY3LUY7NiYtRiM2JC1GLDYlUSJqRidGNEY3L0Y4USdub3JtYWxGJ0Zobi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YrRmhuRmhuRmhuRmhuLUkjbW9HRiQ2LlEiK0YnRmhuLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmby8lKXN0cmV0Y2h5R0Zmby8lKnN5bW1ldHJpY0dGZm8vJShsYXJnZW9wR0Zmby8lLm1vdmFibGVsaW1pdHNHRmZvLyUnYWNjZW50R0Zmby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmVwLyUpZXF1YWxpdHlHRmZvRk0tRjs2JC1GIzYlRkZGUEZobkZobkZgby1GIzYkLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRImFGJ0Y0RjctRmFvNi5RIn5GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRJjAuMGVtRicvRmdwRlxyRmhwLUY7NiQtRiM2Ji1GLDYlUSJrRidGNEY3LUZhbzYuUScmcGx1cztGJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZjcEZmcEZocC1JI21uR0YkNiRRIjFGJ0ZobkZobkZobkZobi1GIzYlLUZpcjYkUSIyRidGaG5GNEY3LyUubGluZXRoaWNrbmVzc0dGW3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXMvJSliZXZlbGxlZEdGZm9GaG5GaHEtRiw2JVEjSDFGJ0Y0RjctRjs2JC1GIzYlRlRGV0ZobkZobkZgby1GYXE2KC1GIzYnRmVxRmBvRmhyLyUrZXhlY3V0YWJsZUdGZm9GaG5GXHNGYXNGY3NGZnNGaHNGaHEtRiw2JVEjSDJGJ0Y0RjdGXXRGYG8tRmFxNigtRiM2KUZickZocUZlcS1GYW82LlEoJm1pbnVzO0YnRmhuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmNwRmZwRmhwRmhyRmV0RmhuRlxzRmFzRmNzRmZzRmhzRmhxLUYsNiVRI0gzRidGNEY3Rl10RmhuRmhuLUZhbzYuUSIsRidGaG5GZG8vRmhvRjZGaW9GW3BGXXBGX3BGYXBGW3IvRmdwUSwwLjMzMzMzMzNlbUYnRmhwRmVuLUZhbzYuUSI9RidGaG5GZG9GZ29GaW9GW3BGXXBGX3BGYXAvRmRwUSwwLjI3Nzc3NzhlbUYnL0ZncEZedkZocEZoci1GYW82LlEjLi5GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZjcEZdckZocC1GaXI2JFEiN0YnRmhuRmhuRmhuRmhuRitGaHFGZXRGaG4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSlzaW1wbGlmeUYnRjRGNy1GOzYkLUYjNjctRiw2JVEjVjFGJ0Y0RjctRjs2JC1GIzYlLUYsNiVRJFZtMUYnRjRGNy1GOzYkLUYjNiYtRiw2JVEkdmFyRidGNEY3LUY7NiYtRiM2JC1GLDYlUSJqRidGNEY3L0Y4USdub3JtYWxGJ0Zobi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0YrRmhuRmhuRmhuRmhuLUkjbW9HRiQ2LlEiK0YnRmhuLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Zmby8lKXN0cmV0Y2h5R0Zmby8lKnN5bW1ldHJpY0dGZm8vJShsYXJnZW9wR0Zmby8lLm1vdmFibGVsaW1pdHNHRmZvLyUnYWNjZW50R0Zmby8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRmVwLyUpZXF1YWxpdHlHRmZvRk0tRjs2JC1GIzYlRkZGUEZobkZobkZgby1GIzYkLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRImFGJ0Y0RjctRmFvNi5RIn5GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcC9GZHBRJjAuMGVtRicvRmdwRlxyRmhwLUY7NiQtRiM2Ji1GLDYlUSJrRidGNEY3LUZhbzYuUScmcGx1cztGJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZjcEZmcEZocC1JI21uR0YkNiRRIjFGJ0ZobkZobkZobkZobi1GIzYlLUZpcjYkUSIyRidGaG5GNEY3LyUubGluZXRoaWNrbmVzc0dGW3MvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZXMvJSliZXZlbGxlZEdGZm9GaG5GaHEtRiw2JVEjSDFGJ0Y0RjctRjs2JC1GIzYlRlRGV0ZobkZobkZgby1GYXE2KC1GIzYnRmVxRmBvRmhyLyUrZXhlY3V0YWJsZUdGZm9GaG5GXHNGYXNGY3NGZnNGaHNGaHEtRiw2JVEjSDJGJ0Y0RjdGXXRGYG8tRmFxNigtRiM2KUZickZocUZlcS1GYW82LlEoJm1pbnVzO0YnRmhuRmRvRmdvRmlvRltwRl1wRl9wRmFwRmNwRmZwRmhwRmhyRmV0RmhuRlxzRmFzRmNzRmZzRmhzRmhxLUYsNiVRI0gzRidGNEY3Rl10RmhuRmhuLUZhbzYuUSIsRidGaG5GZG8vRmhvRjZGaW9GW3BGXXBGX3BGYXBGW3IvRmdwUSwwLjMzMzMzMzNlbUYnRmhwRmVuLUZhbzYuUSI9RidGaG5GZG9GZ29GaW9GW3BGXXBGX3BGYXAvRmRwUSwwLjI3Nzc3NzhlbUYnL0ZncEZedkZocEZoci1GYW82LlEjLi5GJ0ZobkZkb0Znb0Zpb0ZbcEZdcEZfcEZhcEZjcEZdckZocC1GaXI2JFEiN0YnRmhuRmhuRmhuRmhuRitGaHFGZXRGaG4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1005" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzY3LUYsNiVRI1Y0RidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWUZeby1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSJhRidGL0YyLUZfbzYuUSJ+RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwRmhxRmZwLUY2NiQtRiM2Ji1GLDYlUSJrRidGL0YyLUZfbzYuUScmcGx1cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwLUkjbW5HRiQ2JFEiMUYnRllGWUZZRlktRiM2JC1GZXI2JFEiMkYnRllGWS8lLmxpbmV0aGlja25lc3NHRmdyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFzLyUpYmV2ZWxsZWRHRmRvRmRxLUYsNiVRI0gxRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZLUZfbzYuUSgmbWludXM7RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcEZkcEZmcC1GXXE2KC1GIzYnRmFxRl5vRmRyLyUrZXhlY3V0YWJsZUdGZG9GWUZockZdc0Zfc0Zic0Zkc0ZkcS1GLDYlUSNIMkYnRi9GMkZpc0ZddC1GXXE2KC1GIzYoRl5yRmRxRmFxRl10RmRyRllGaHJGXXNGX3NGYnNGZHNGZHEtRiw2JVEjSDNGJ0YvRjJGaXNGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZncS9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZqdUZmcEZkci1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmlxRmZwLUZlcjYkUSI3RidGWUZZRllGZHFGZHRGWQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEpc2ltcGxpZnlGJ0YvRjItRjY2JC1GIzY3LUYsNiVRI1Y0RidGL0YyLUY2NiQtRiM2JS1GLDYlUSRWbTRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJHZhckYnRi9GMi1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMi9GM1Enbm9ybWFsRidGWS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GLDYjUSFGJ0ZZRllGWUZZLUkjbW9HRiQ2LlEiK0YnRlkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRmRvLyUpc3RyZXRjaHlHRmRvLyUqc3ltbWV0cmljR0Zkby8lKGxhcmdlb3BHRmRvLyUubW92YWJsZWxpbWl0c0dGZG8vJSdhY2NlbnRHRmRvLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGY3AvJSllcXVhbGl0eUdGZG9GSC1GNjYkLUYjNiVGQUZLRllGWUZeby1JJm1mcmFjR0YkNigtRiM2Ji1GLDYlUSJhRidGL0YyLUZfbzYuUSJ+RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcC9GYnBRJjAuMGVtRicvRmVwRmhxRmZwLUY2NiQtRiM2Ji1GLDYlUSJrRidGL0YyLUZfbzYuUScmcGx1cztGJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmRwRmZwLUkjbW5HRiQ2JFEiMUYnRllGWUZZRlktRiM2JC1GZXI2JFEiMkYnRllGWS8lLmxpbmV0aGlja25lc3NHRmdyLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmFzLyUpYmV2ZWxsZWRHRmRvRmRxLUYsNiVRI0gxRidGL0YyLUY2NiQtRiM2JUZPRlJGWUZZLUZfbzYuUSgmbWludXM7RidGWUZib0Zlb0Znb0Zpb0ZbcEZdcEZfcEZhcEZkcEZmcC1GXXE2KC1GIzYnRmFxRl5vRmRyLyUrZXhlY3V0YWJsZUdGZG9GWUZockZdc0Zfc0Zic0Zkc0ZkcS1GLDYlUSNIMkYnRi9GMkZpc0ZddC1GXXE2KC1GIzYoRl5yRmRxRmFxRl10RmRyRllGaHJGXXNGX3NGYnNGZHNGZHEtRiw2JVEjSDNGJ0YvRjJGaXNGWUZZLUZfbzYuUSIsRidGWUZiby9GZm9GMUZnb0Zpb0ZbcEZdcEZfcEZncS9GZXBRLDAuMzMzMzMzM2VtRidGZnBGVi1GX282LlEiPUYnRllGYm9GZW9GZ29GaW9GW3BGXXBGX3AvRmJwUSwwLjI3Nzc3NzhlbUYnL0ZlcEZqdUZmcEZkci1GX282LlEjLi5GJ0ZZRmJvRmVvRmdvRmlvRltwRl1wRl9wRmFwRmlxRmZwLUZlcjYkUSI3RidGWUZZRllGZHFGZHRGWQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRi8=">NikiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1006" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNjYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiK0YnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZKLUYsNiVRJyYjOTQ1O0YnL0YwRkpGQi1GRTYuUSI9RidGQkZIRktGTUZPRlFGU0ZVL0ZYUSwwLjI3Nzc3NzhlbUYnL0ZlbkZgb0Zmbi1GLDYlUScmIzk2MTtGJ0Zbb0ZCLUZFNi5RIn5GJ0ZCRkhGS0ZNRk9GUUZTRlUvRlhRJjAuMGVtRicvRmVuRmlvRmZuLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRImFGJ0YvRjJGZW8tRjY2JC1GIzYmLUYsNiVRImtGJ0YvRjItRkU2LlEnJnBsdXM7RidGQkZIRktGTUZPRlFGU0ZVRldGWkZmbkY+RkJGQkZCLUYjNiQtRj82JFEiMkYnRkJGQi8lLmxpbmV0aGlja25lc3NHRkEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGSi1GRTYuUSIsRidGQkZIL0ZMRjFGTUZPRlFGU0ZVRmhvL0ZlblEsMC4zMzMzMzMzZW1GJ0ZmbkY+RlxvRmJvLUZccDYoLUYjNidGZW9GYHBGREY+RkJGXXFGYnFGZHFGZ3FGaXFGW3JGaG5GXG9GYm9GZW8tRlxwNigtRiM2KEZncEZlb0ZgcC1GRTYuUSgmbWludXM7RidGQkZIRktGTUZPRlFGU0ZVRldGWkZmbkY+RkJGXXFGYnFGZHFGZ3FGaXEvJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3ItRjY2Ji1GIzYnRmhuRltyRmJvRlxzRkJGQkZec0Zhc0Zcc0ZCRkJGXHNGQg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmc29sdmVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GNjYmLUYjNjYtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiK0YnRkIvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkovJSlzdHJldGNoeUdGSi8lKnN5bW1ldHJpY0dGSi8lKGxhcmdlb3BHRkovJS5tb3ZhYmxlbGltaXRzR0ZKLyUnYWNjZW50R0ZKLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGWS8lKWVxdWFsaXR5R0ZKLUYsNiVRJyYjOTQ1O0YnL0YwRkpGQi1GRTYuUSI9RidGQkZIRktGTUZPRlFGU0ZVL0ZYUSwwLjI3Nzc3NzhlbUYnL0ZlbkZgb0Zmbi1GLDYlUScmIzk2MTtGJ0Zbb0ZCLUZFNi5RIn5GJ0ZCRkhGS0ZNRk9GUUZTRlUvRlhRJjAuMGVtRicvRmVuRmlvRmZuLUkmbWZyYWNHRiQ2KC1GIzYmLUYsNiVRImFGJ0YvRjJGZW8tRjY2JC1GIzYmLUYsNiVRImtGJ0YvRjItRkU2LlEnJnBsdXM7RidGQkZIRktGTUZPRlFGU0ZVRldGWkZmbkY+RkJGQkZCLUYjNiQtRj82JFEiMkYnRkJGQi8lLmxpbmV0aGlja25lc3NHRkEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGZnEvJSliZXZlbGxlZEdGSi1GRTYuUSIsRidGQkZIL0ZMRjFGTUZPRlFGU0ZVRmhvL0ZlblEsMC4zMzMzMzMzZW1GJ0ZmbkY+RlxvRmJvLUZccDYoLUYjNidGZW9GYHBGREY+RkJGXXFGYnFGZHFGZ3FGaXFGW3JGaG5GXG9GYm9GZW8tRlxwNigtRiM2KEZncEZlb0ZgcC1GRTYuUSgmbWludXM7RidGQkZIRktGTUZPRlFGU0ZVRldGWkZmbkY+RkJGXXFGYnFGZHFGZ3FGaXEvJStleGVjdXRhYmxlR0ZKRkJGQi8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRidGW3ItRjY2Ji1GIzYnRmhuRltyRmJvRlxzRkJGQkZec0Zhc0Zcc0ZCRkJGXHNGQg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUSgmYWxwaGE7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKSZlcXVhbHM7RidGNy8lJmZlbmNlR0Y2LyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRjYvJSpzeW1tZXRyaWNHRjYvJShsYXJnZW9wR0Y2LyUubW92YWJsZWxpbWl0c0dGNi8lJ2FjY2VudEdGNi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRk4vJSllcXVhbGl0eUdGNi1JJm1mcmFjR0YkNigtRiw2Ji1GLDYmLUYxNiVRImtGJy9GNVEldHJ1ZUYnL0Y4USdpdGFsaWNGJy1GOzYuUTEmSW52aXNpYmxlVGltZXM7RidGN0Y+RkBGQkZERkZGSEZKL0ZNUSYwLjBlbUYnL0ZQRl9vRlEtRjE2JVEiYUYnRmduRmluRjctRjs2LlEoJm1pbnVzO0YnRjdGPkZARkJGREZGRkhGSi9GTVEsMC4yMjIyMjIyZW1GJy9GUEZob0ZRLUkjbW5HRiQ2JFEiMUYnRjdGNy1GLDYmRmFvLUY7Ni5RJyZwbHVzO0YnRjdGPkZARkJGREZGRkhGSkZnb0Zpb0ZRRmpvRjcvJS5saW5ldGhpY2tuZXNzR0ZdcC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y2RjctRjs2LlEiLEYnRjdGPi9GQUZobkZCRkRGRkZIRkpGXm8vRlBRLDAuMzMzMzMzM2VtRidGUS1GLDYmLUYxNiVRJiZyaG87RidGNEY3RjotRlQ2KC1GW3A2JFEiMkYnRjdGXnBGY3BGZXBGaHBGanBGNy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGNkY3RjcvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCQvSSZhbHBoYUc2IiomLCYqJkkia0dGJSIiIkkiYUdGJUYqRiohIiJGKkYqLCZGK0YqRipGKkYsL0kkcmhvR0YlLCQqJEYtRiwiIiM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi5RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLyUpZXF1YWxpdHlHRkItSSNtbkdGJDYkUSIxRidGPi1GOzYuUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUkZULUYjNiktRiw2I1EhRictSSZtZnJhY0dGJDYoLUYjNiotRiM2Ki1GLDYlUSJrRidGL0YyLUY7Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGam9GVC1GLDYlUSJhRidGL0YyLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGQi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPkZaRlZGX3BGYnBGZHBGZnBGPi1GIzYqRlxwLUY7Ni5RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGVEZWRl9wRmJwRmRwRmZwRj4vJS5saW5ldGhpY2tuZXNzR0ZZLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkJGX3BGYnBGZHBGZnBGPkZpbkZicEY+Rj4tRjs2LlEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTUZpby9GU1EsMC4zMzMzMzMzZW1GJ0ZURistRjY2JC1GIzYoRjpGVi1GOzYuUSIrRidGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZdbzYoLUYjNidGXHBGYXJGVkZicEY+LUYjNidGaW4tRiM2KkZccEZmby1GNjYkLUYjNipGY29GW3FGVkZfcEZicEZkcEZmcEY+Rj5GX3BGYnBGZHBGZnBGPkZpbkYvRjJGXnFGYHFGY3FGZXFGYnBGPkY+RmdxRistRjY2JC1GIzYpRjpGVkZaLUYjNigtRl1vNihGanItRiM2KkY6RmNvLUY7Ni5RIn5GJ0Y+RkBGQ0ZFRkdGSUZLRk1GaW9GW3BGVEZccEZhckZWRi9GMkZecUZgcUZjcUZlcUZfcEZicEZkcEZmcEY+RmluRmJwRj5GPkZicEY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1JI21vR0YkNi5RKiZ1bWludXMwO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQi8lKXN0cmV0Y2h5R0ZCLyUqc3ltbWV0cmljR0ZCLyUobGFyZ2VvcEdGQi8lLm1vdmFibGVsaW1pdHNHRkIvJSdhY2NlbnRHRkIvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZRLyUpZXF1YWxpdHlHRkItSSNtbkdGJDYkUSIxRidGPi1GOzYuUSgmbWludXM7RidGPkZARkNGRUZHRklGS0ZNRk9GUkZULUYjNiktRiw2I1EhRictSSZtZnJhY0dGJDYoLUYjNiotRiM2Ki1GLDYlUSJrRidGL0YyLUY7Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRJjAuMGVtRicvRlNGam9GVC1GLDYlUSJhRidGL0YyLyUrZm9yZWdyb3VuZEdRKlswLDAsMjU1XUYnLyUrZXhlY3V0YWJsZUdGQi8lKXJlYWRvbmx5R0YxLyUwZm9udF9zdHlsZV9uYW1lR1EqMkR+T3V0cHV0RidGPkZaRlZGX3BGYnBGZHBGZnBGPi1GIzYqRlxwLUY7Ni5RJyZwbHVzO0YnRj5GQEZDRkVGR0ZJRktGTUZPRlJGVEZWRl9wRmJwRmRwRmZwRj4vJS5saW5ldGhpY2tuZXNzR0ZZLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmJxLyUpYmV2ZWxsZWRHRkJGX3BGYnBGZHBGZnBGPkZpbkZicEY+Rj4tRjs2LlEiLEYnRj5GQC9GREYxRkVGR0ZJRktGTUZpby9GU1EsMC4zMzMzMzMzZW1GJ0ZURistRjY2JC1GIzYoRjpGVi1GOzYuUSIrRidGPkZARkNGRUZHRklGS0ZNRk9GUkZULUZdbzYoLUYjNidGXHBGYXJGVkZicEY+LUYjNidGaW4tRiM2KkZccEZmby1GNjYkLUYjNipGY29GW3FGVkZfcEZicEZkcEZmcEY+Rj5GX3BGYnBGZHBGZnBGPkZpbkYvRjJGXnFGYHFGY3FGZXFGYnBGPkY+RmdxRistRjY2JC1GIzYpRjpGVkZaLUYjNigtRl1vNihGanItRiM2KkY6RmNvLUY7Ni5RIn5GJ0Y+RkBGQ0ZFRkdGSUZLRk1GaW9GW3BGVEZccEZhckZWRi9GMkZecUZgcUZjcUZlcUZfcEZicEZkcEZmcEY+RmluRmJwRj5GPkZicEY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnL0YyUSdpdGFsaWNGJy1GLjYuUTEmSW52aXNpYmxlVGltZXM7RidGMUY0RjdGOUY7Rj1GP0ZBL0ZEUSYwLjBlbUYnL0ZHRmZuRkgtSShtZmVuY2VkR0YkNiQtRiM2Ji1GUDYlUSJrRidGU0ZWLUYuNi5RJyZwbHVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSC1JI21uR0YkNiRRIjFGJ0YxRjFGMUYxLUYjNiZGT0Zgb0Zjb0YxLyUubGluZXRoaWNrbmVzc0dGZm8vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXXAvJSliZXZlbGxlZEdGNkYxLUYuNi5RKCZjb21tYTtGJ0YxRjQvRjhGVUY5RjtGPUY/RkFGZW4vRkdRLDAuMzMzMzMzM2VtRidGSC1GSzYoLUYjNidGLS1GIzYmRl1vRlhGT0YxRmBvRmNvRjFGTUZpb0ZbcEZecEZgcEZicC1GSzYoRmdvLUYjNiZGXHEtRi42LlEoJm1pbnVzO0YnRjFGNEY3RjlGO0Y9Rj9GQUZDRkZGSEZjb0YxRmlvRltwRl5wRmBwRjE=">NiUsJCooSSJhRzYiIiIiLCZJImtHRiZGJ0YnRidGJywmRiVGJ0YnRichIiJGKyooLCYqJkYpRidGJUYnRitGJ0YnRidGJUYrRihGKyomRipGJywmRi5GJ0YrRidGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1007" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/JB_for_p12i.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="982" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L965" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In this worksheet we work with G/P_1^I realization of LSA D(2,1;a)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L966" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ25GZG9GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ25GZG9GQQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L963" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEvJSllcXVhbGl0eUdGQi1GMTYlUSdtYXJvb25GJ0Y0RjdGPi1GOzYuUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRlQtRiw2Ji1GMTYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0Y0RjdGOi1GIzYmLUYsNiwtRjE2JlEjeTFGJ0Y0LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGN0ZZLUYxNiZRI3kyRidGNEZnb0Y3RlktRjE2JlEjeTNGJ0Y0RmdvRjdGWS1GMTYmUSN5NEYnRjRGZ29GNy9GaG9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGPkZjcEZlcEY+Rj4vRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0Yn">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPCZJI3kxR0YlSSN5MkdGJUkjeTNHRiVJI3k0R0Yl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L972" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJ4RidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSN5MUYnRi9GMkZULUYsNiVRI3kyRidGL0YyRlQtRiw2JVEjeTNGJ0YvRjJGVC1GLDYlUSN5NEYnRi9GMi1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRMEdyYXNzbWFublBhcml0eUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmRmluLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWC9GTkZZRk9GXG9GOUY5RlRGZW8tRmlvNiQtRiM2KUZpbkZdcEZcb0ZdcEZfby8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEkdmFyRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJ4RidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRidGTy1GLDYlUSN5MUYnRi9GMkZULUYsNiVRI3kyRidGL0YyRlQtRiw2JVEjeTNGJ0YvRjJGVC1GLDYlUSN5NEYnRi9GMi1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRMEdyYXNzbWFublBhcml0eUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmRmluLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWC9GTkZZRk9GXG9GOUY5RlRGZW8tRmlvNiQtRiM2KUZpbkZdcEZcb0ZdcEZfby8lK2V4ZWN1dGFibGVHRj1GOUY5RmVwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiw2JFEiMUYnRi9GLw==">NiQiIiEiIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L971" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI3kyRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTNGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkZBRkFGZm5GKy1GNjYkLUYjNilGWUY9RjpGZm5GOi8lK2V4ZWN1dGFibGVHRkVGQUZBRmBvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI3kyRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTNGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkZBRkFGZm5GKy1GNjYkLUYjNilGWUY9RjpGZm5GOi8lK2V4ZWN1dGFibGVHRkVGQUZBRmBvRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JlEjeTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKCZjb21tYTtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGQC1GIzYlLUY5Ni5RKiZ1bWludXMwO0YnRjxGPi9GQkZARkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZmbkZTRitGPEY8">NiRJI3kzRzYiLCRGIyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L964" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The Jacobi-Lagrange bracket, version 1: </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JlEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi9RIj1GJ0YyRjUvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRjEtRiw2JlEjZHhGJy9GMFEldHJ1ZUYnRjIvRjZRJ2l0YWxpY0YnLUY5Ni9RIitGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmbkZPLUYsNiZRI3kxRidGVEYyRlYtRjk2L1EifkYnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vRk8tRiw2JlEkZHkxRidGVEYyRlZGWC1GLDYmUSN5MkYnRlRGMkZWRltvLUYsNiZRJGR5MkYnRlRGMkZWRlgtRiw2JlEjeTNGJ0ZURjJGVkZbby1GLDYmUSRkeTNGJ0ZURjJGVkZYLUYsNiZRI3k0RidGVEYyRlZGW28tRiw2JlEkZHk0RidGVEYyRlZGMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JlEoJnNpZ21hO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lK2ZvcmVncm91bmRHUSxbMjU1LDAsMjU1XUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi9RIj1GJ0YyRjUvJSZmZW5jZUdGMS8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0YxLyUqc3ltbWV0cmljR0YxLyUobGFyZ2VvcEdGMS8lLm1vdmFibGVsaW1pdHNHRjEvJSdhY2NlbnRHRjEvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRjEtRiw2JlEjZHhGJy9GMFEldHJ1ZUYnRjIvRjZRJ2l0YWxpY0YnLUY5Ni9RIitGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZmbkZPLUYsNiZRI3kxRidGVEYyRlYtRjk2L1EifkYnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORl9vRk8tRiw2JlEkZHkxRidGVEYyRlZGWC1GLDYmUSN5MkYnRlRGMkZWRltvLUYsNiZRJGR5MkYnRlRGMkZWRlgtRiw2JlEjeTNGJ0ZURjJGVkZbby1GLDYmUSRkeTNGJ0ZURjJGVkZYLUYsNiZRI3k0RidGVEYyRlZGW28tRiw2JlEkZHk0RidGVEYyRlZGMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGNQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L983" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L984" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYsRjQtRjA2JC1GIzYsRjQtRjA2JC1GIzYsLUYsNiVRJFhKQkYnRjdGOi1GMDYkLUYjNiwtRiw2JVEkdmFyRidGN0Y6LUYwNiYtRiM2JC1GLDYlUSJpRidGN0Y6L0Y7USdub3JtYWxGJ0ZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LlEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGYm8vJSpzeW1tZXRyaWNHRmJvLyUobGFyZ2VvcEdGYm8vJS5tb3ZhYmxlbGltaXRzR0Ziby8lJ2FjY2VudEdGYm8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zib0ZQLUYwNiYtRiM2JC1GLDYlUSJqRidGN0Y6RlpGWkZmbkZpbkZcb0ZQLUYwNiYtRiM2JC1GLDYlUSJrRidGN0Y6RlpGWkZmbkZpbi8lK2V4ZWN1dGFibGVHRmJvRlpGWkZcb0ZicS1GXW82LlEiPUYnRlpGYG8vRmRvRmJvRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yNzc3Nzc4ZW1GJy9GY3BGXHJGZXAtSSNtbkdGJDYkUSIxRidGWi1GXW82LlEjLi5GJ0ZaRmBvRmpxRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yMjIyMjIyZW1GJy9GY3BGYXBGZXAtRl9yNiRRIjVGJ0ZaRmVxRlpGWkZcb0ZbcUZncUZeckZickZockZlcUZaRlpGXG9GV0ZncUZeckZickZockZlcUZaRlpGZXFGWkZaL0ZnblEifGZyRicvRmpuUSJ8aHJGJ0ZlcUZa">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYsRjQtRjA2JC1GIzYsRjQtRjA2JC1GIzYsLUYsNiVRJFhKQkYnRjdGOi1GMDYkLUYjNiwtRiw2JVEkdmFyRidGN0Y6LUYwNiYtRiM2JC1GLDYlUSJpRidGN0Y6L0Y7USdub3JtYWxGJ0ZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LlEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGYm8vJSpzeW1tZXRyaWNHRmJvLyUobGFyZ2VvcEdGYm8vJS5tb3ZhYmxlbGltaXRzR0Ziby8lJ2FjY2VudEdGYm8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zib0ZQLUYwNiYtRiM2JC1GLDYlUSJqRidGN0Y6RlpGWkZmbkZpbkZcb0ZQLUYwNiYtRiM2JC1GLDYlUSJrRidGN0Y6RlpGWkZmbkZpbi8lK2V4ZWN1dGFibGVHRmJvRlpGWkZcb0ZicS1GXW82LlEiPUYnRlpGYG8vRmRvRmJvRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yNzc3Nzc4ZW1GJy9GY3BGXHJGZXAtSSNtbkdGJDYkUSIxRidGWi1GXW82LlEjLi5GJ0ZaRmBvRmpxRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yMjIyMjIyZW1GJy9GY3BGYXBGZXAtRl9yNiRRIjVGJ0ZaRmVxRlpGWkZcb0ZbcUZncUZeckZickZockZlcUZaRlpGXG9GV0ZncUZeckZickZockZlcUZaRlpGZXFGWkZaL0ZnblEifGZyRicvRmpuUSJ8aHJGJ0ZlcUZa</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group labelreference="L1020" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" foreground="[102,102,153]" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEnfng9eCx5RicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNictRiM2Ji1GTDYmUSJpRidGT0YvRlJGLy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2L1EiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmNvRkktRkw2JlElJnhpO0YnL0ZQRjdGL0YyRlRGL0ZmbkYy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEnfng9eCx5RicvJSdpdGFsaWNHUSV0cnVlRidGLy9GM1EnaXRhbGljRictSShtZmVuY2VkR0YkNictRiM2Ji1GTDYmUSJpRidGT0YvRlJGLy8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2L1EiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmNvRkktRkw2JlElJnhpO0YnL0ZQRjdGL0YyRlRGL0ZmbkYy</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1011" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2KFEiZ0YnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictSSNtb0dGJDYxUSomY29sb25lcTtGJ0YvRjQvRjhGPEY6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMvJSllcXVhbGl0eUdGRC1JKG1mZW5jZWRHRiQ2KS1GIzZgcS1JI21uR0YkNidRIjFGJ0YvRjRGQUY6LUY+NjFRIixGJ0YvRjRGQUY6RkIvRkZGMUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRidGVi1GLDYoUSN5MUYnRi9GMkY0RjdGOkZbby1GLDYoUSN5MkYnRi9GMkY0RjdGOkZbby1GLDYoUSN5M0YnRi9GMkY0RjdGOkZbby1GLDYoUSN5NEYnRi9GMkY0RjdGOkZbby1GLDYoUSJ4RidGL0YyRjRGN0Y6RltvRmNvLUY+NjFRIn5GJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GX28vRlVGYG9GVkZmb0Zbb0Zjb0ZicEZpb0Zbb0Zjb0ZicEZccEZbb0Zmb0ZicEZpb0Zbb0Zmb0ZicEZccEZbb0Zpb0ZicEZccEZbb0ZfcEZicEZjby1GPjYxUSIrRidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmpwRlYtRiw2KFEiYUYnRi9GMkY0RjdGOkZicEZmb0ZicEZpb0ZicEZccEZbb0ZfcEZicEZmby1GPjYxUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmlwRltxRlZGXHFGYnBGY29GYnBGaW9GYnBGXHBGW29GX3BGYnBGaW9GZnBGXHFGYnBGY29GYnBGZm9GYnBGXHBGW29GX3BGYnBGXHBGX3FGXHFGYnBGY29GYnBGZm9GYnBGaW9GW28tSSZtZnJhY0dGJDYpLUklbXN1cEdGJDYlRl9wLUYjNigtRmhuNidRIjJGJ0YvRjRGQUY6Ri9GMkY0RjdGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaHEvJS5saW5ldGhpY2tuZXNzR0Zqbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0ZERjRGX3FGXHFGYnBGY29GYnBGZm9GYnBGaW9GYnBGXHBGL0Y0LyUrZXhlY3V0YWJsZUdGREZBRjpGL0Y0RkFGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPjYxUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVEZWRi9GNEZpckZBRjo=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2KFEiZ0YnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictSSNtb0dGJDYxUSomY29sb25lcTtGJ0YvRjQvRjhGPEY6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMvJSllcXVhbGl0eUdGRC1JKG1mZW5jZWRHRiQ2KS1GIzZgcS1JI21uR0YkNidRIjFGJ0YvRjRGQUY6LUY+NjFRIixGJ0YvRjRGQUY6RkIvRkZGMUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRidGVi1GLDYoUSN5MUYnRi9GMkY0RjdGOkZbby1GLDYoUSN5MkYnRi9GMkY0RjdGOkZbby1GLDYoUSN5M0YnRi9GMkY0RjdGOkZbby1GLDYoUSN5NEYnRi9GMkY0RjdGOkZbby1GLDYoUSJ4RidGL0YyRjRGN0Y6RltvRmNvLUY+NjFRIn5GJ0YvRjRGQUY6RkJGRUZHRklGS0ZNRk9GX28vRlVGYG9GVkZmb0Zbb0Zjb0ZicEZpb0Zbb0Zjb0ZicEZccEZbb0Zmb0ZicEZpb0Zbb0Zmb0ZicEZccEZbb0Zpb0ZicEZccEZbb0ZfcEZicEZjby1GPjYxUSIrRidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmpwRlYtRiw2KFEiYUYnRi9GMkY0RjdGOkZicEZmb0ZicEZpb0ZicEZccEZbb0ZfcEZicEZmby1GPjYxUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmlwRltxRlZGXHFGYnBGY29GYnBGaW9GYnBGXHBGW29GX3BGYnBGaW9GZnBGXHFGYnBGY29GYnBGZm9GYnBGXHBGW29GX3BGYnBGXHBGX3FGXHFGYnBGY29GYnBGZm9GYnBGaW9GW28tSSZtZnJhY0dGJDYpLUklbXN1cEdGJDYlRl9wLUYjNigtRmhuNidRIjJGJ0YvRjRGQUY6Ri9GMkY0RjdGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGaHEvJS5saW5ldGhpY2tuZXNzR0Zqbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zkci8lKWJldmVsbGVkR0ZERjRGX3FGXHFGYnBGY29GYnBGZm9GYnBGaW9GYnBGXHBGL0Y0LyUrZXhlY3V0YWJsZUdGREZBRjpGL0Y0RkFGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPjYxUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVEZWRi9GNEZpckZBRjo=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1021" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" foreground="[102,102,153]" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNiYtSSNtbkdGJDYnUSIxRicvJSVib2xkR0ZRRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRi8vJStleGVjdXRhYmxlR0Y3RjJGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNjFRIixGJ0ZnbkYvRmluRltvRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZVNictRiM2LC1GTDYoUSN5MUYnRmduRk9GLy9GM1EsYm9sZC1pdGFsaWNGJ0Zbb0Zlby1GTDYoUSN5MkYnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5M0YnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5NEYnRmduRk9GL0ZicEZbb0YvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2Pi1GTDYoUSJ4RidGZ25GT0YvRmJwRltvRmVvRl9wLUYsNjFGTkZnbkYvRmluRltvRjVGOEY6RjxGPkZARkJGREZHRklGZHBGZW9GX3BGZHFGZ3BGZW9GX3BGZHFGanBGZW9GZHBGZHFGZ3BGZW9GZHBGZHFGanBGZW9GZ3BGZHFGanBGL0Zdb0YyRi9GMkZfb0Zib0Zlby1GVTYnLUYjNlRGYXFGZHFGX3AtRiw2MVEiK0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZeckZJLUZMNihRImFGJ0ZnbkZPRi9GYnBGW29GZHFGZHBGZHFGZ3BGZHFGanBGZW9GYXFGZHFGZHAtRiw2MVEoJm1pbnVzO0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQkZdckZfckZJRmByRmRxRl9wRmRxRmdwRmRxRmpwRmVvRmFxRmRxRmdwRmpxRmByRmRxRl9wRmRxRmRwRmRxRmpwRmVvRmFxRmRxRmpwRmNyRmByRmRxRl9wRmRxRmRwRmRxRmdwRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzYwLUkmbWZyYWNHRiQ2KS1JJW1zdXBHRiQ2JUZhcS1GIzYmLUZaNidRIjJGJ0ZnbkYvRmluRltvRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmBzLyUubGluZXRoaWNrbmVzc0dGZm4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3QvJSliZXZlbGxlZEdGN0YvRmNyRmByRmRxRl9wRmRxRmRwRmRxRmdwRmRxRmpwRi9GXW9GMkYvRjJGX29GYm9GL0Zdb0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYwLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNiYtSSNtbkdGJDYnUSIxRicvJSVib2xkR0ZRRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRi8vJStleGVjdXRhYmxlR0Y3RjJGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNjFRIixGJ0ZnbkYvRmluRltvRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZVNictRiM2LC1GTDYoUSN5MUYnRmduRk9GLy9GM1EsYm9sZC1pdGFsaWNGJ0Zbb0Zlby1GTDYoUSN5MkYnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5M0YnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5NEYnRmduRk9GL0ZicEZbb0YvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2Pi1GTDYoUSJ4RidGZ25GT0YvRmJwRltvRmVvRl9wLUYsNjFGTkZnbkYvRmluRltvRjVGOEY6RjxGPkZARkJGREZHRklGZHBGZW9GX3BGZHFGZ3BGZW9GX3BGZHFGanBGZW9GZHBGZHFGZ3BGZW9GZHBGZHFGanBGZW9GZ3BGZHFGanBGL0Zdb0YyRi9GMkZfb0Zib0Zlby1GVTYnLUYjNlRGYXFGZHFGX3AtRiw2MVEiK0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZeckZJLUZMNihRImFGJ0ZnbkZPRi9GYnBGW29GZHFGZHBGZHFGZ3BGZHFGanBGZW9GYXFGZHFGZHAtRiw2MVEoJm1pbnVzO0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQkZdckZfckZJRmByRmRxRl9wRmRxRmdwRmRxRmpwRmVvRmFxRmRxRmdwRmpxRmByRmRxRl9wRmRxRmRwRmRxRmpwRmVvRmFxRmRxRmpwRmNyRmByRmRxRl9wRmRxRmRwRmRxRmdwRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzYwLUkmbWZyYWNHRiQ2KS1JJW1zdXBHRiQ2JUZhcS1GIzYmLUZaNidRIjJGJ0ZnbkYvRmluRltvRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmBzLyUubGluZXRoaWNrbmVzc0dGZm4vJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGX3QvJSliZXZlbGxlZEdGN0YvRmNyRmByRmRxRl9wRmRxRmRwRmRxRmdwRmRxRmpwRi9GXW9GMkYvRjJGX29GYm9GL0Zdb0Yy</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYqLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGUC1GWDYuUSJ+RidGTEZlbi9GaG5GUEZpbkZbb0Zdb0Zfb0Zhb0Zjby9GZ29GZW9GaW9GQS1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMkZORkxGTEZRRlRGTkZMRkxGV0ZkcC1GWDYuUSI9RidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRltxRmlvLUZJNiRRIjJGJ0ZMLUZYNi5RIy4uRidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRidGX3BGaW8tRkk2JFEiNUYnRkxGTkZMRkxGV0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KUZBLUY2NiYtRiM2JEZIRkxGTEZRRlRGV0ZbcEZBLUY2NiYtRiM2JEZkcEZMRkxGUUZURkxGTEZXRmRwRmdwLUZJNiRRIjZGJ0ZMRmBxLUZJNiRRIzEyRidGTEZMRkxGVy1GIzYlRistRjY2JC1GIzYsRistRjY2JC1GIzYtRjotRjY2JC1GIzYpRkFGZHJGV0ZbcEZBLUY2NiYtRiM2JC1GLDYlUSJqRidGL0YyRkxGTEZRRlRGTEZMRldGYHRGZ3BGZHAtRlg2LlEiK0YnRkxGZW5GXnBGaW5GW29GXW9GX29GYW9GY3EvRmdvRmRxRmlvRl1xRmBxRmVxRkxGTEZXRltwRmRwRmdwRl1xRmBxRmVxRkxGTEZMLUYsNiNRIUYnRk5GTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYqLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGUC1GWDYuUSJ+RidGTEZlbi9GaG5GUEZpbkZbb0Zdb0Zfb0Zhb0Zjby9GZ29GZW9GaW9GQS1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMkZORkxGTEZRRlRGTkZMRkxGV0ZkcC1GWDYuUSI9RidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRltxRmlvLUZJNiRRIjJGJ0ZMLUZYNi5RIy4uRidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRidGX3BGaW8tRkk2JFEiNUYnRkxGTkZMRkxGV0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KUZBLUY2NiYtRiM2JEZIRkxGTEZRRlRGV0ZbcEZBLUY2NiYtRiM2JEZkcEZMRkxGUUZURkxGTEZXRmRwRmdwLUZJNiRRIjZGJ0ZMRmBxLUZJNiRRIzEyRidGTEZMRkxGVy1GIzYlRistRjY2JC1GIzYsRistRjY2JC1GIzYtRjotRjY2JC1GIzYpRkFGZHJGV0ZbcEZBLUY2NiYtRiM2JC1GLDYlUSJqRidGL0YyRkxGTEZRRlRGTEZMRldGYHRGZ3BGZHAtRlg2LlEiK0YnRkxGZW5GXnBGaW5GW29GXW9GX29GYW9GY3EvRmdvRmRxRmlvRl1xRmBxRmVxRkxGTEZXRltwRmRwRmdwRl1xRmBxRmVxRkxGTEZMLUYsNiNRIUYnRk5GTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjItRiw2JFEiMUYnRi9GMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NjAiIiFGI0YjRiMiIiJGI0YjRiNGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1012" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi1GKy1GNjYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRkwtRlg2LlEiPUYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjI3Nzc3NzhlbUYnL0Zob0ZccUZqby1JI21uR0YkNiRRIjJGJ0ZPLUZYNi5RIy4uRidGT0ZlbkZfcEZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRidGYHBGam8tRl9xNiRRIjVGJ0ZPLyUrZXhlY3V0YWJsZUdGZ25GT0ZPRldGXHBGZXBGaHAtRl9xNiRRIjZGJ0ZPRmJxLUZfcTYkUSMxMkYnRk9GanFGT0ZPRlxwRmpxRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi1GKy1GNjYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRkwtRlg2LlEiPUYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjI3Nzc3NzhlbUYnL0Zob0ZccUZqby1JI21uR0YkNiRRIjJGJ0ZPLUZYNi5RIy4uRidGT0ZlbkZfcEZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRidGYHBGam8tRl9xNiRRIjVGJ0ZPLyUrZXhlY3V0YWJsZUdGZ25GT0ZPRldGXHBGZXBGaHAtRl9xNiRRIjZGJ0ZPRmJxLUZfcTYkUSMxMkYnRk9GanFGT0ZPRlxwRmpxRk8=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZaLUkmbWZyYWNHRiQ2KC1JI21pR0YkNiZRI3kxRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtbkdGJDYkUSIyRicvRjlRJ25vcm1hbEYnLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZGLyUpYmV2ZWxsZWRHUSZmYWxzZUYnLUkjbW9HRiQ2LlEoJmNvbW1hO0YnRj8vJSZmZW5jZUdGSy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0ZLLyUqc3ltbWV0cmljR0ZLLyUobGFyZ2VvcEdGSy8lLm1vdmFibGVsaW1pdHNHRksvJSdhY2NlbnRHRksvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZLLUYsNigtRi82JlEjeTJGJ0YyRjVGOEY7RkFGREZHRklGTC1GLDYoLUYvNiZRI3kzRidGMkY1RjhGO0ZBRkRGR0ZJRkwtRiw2KC1GLzYmUSN5NEYnRjJGNUY4RjtGQUZERkdGSUZMLUYjNiUtRk02LlEqJnVtaW51czA7RidGP0ZQL0ZTRktGVEZWRlhGWkZmbi9GaW5RLDAuMjIyMjIyMmVtRicvRlxvRmZwRl5vRmBvRj9GTEYrRkwtRjw2JFEiMEYnRj9GTEZocEZMLUYjNiVGYXBGZW9GP0ZMRmhwRkxGK0ZMRmhwRkwtRiM2JUZhcEZqb0Y/RkxGaHBGTEZocEZMRitGTEZocEZMRltxRkxGYG9GTEZocEZMRmhwRkxGXXFGTEZocEZMRmBvRkxGaHBGTEZocEZMRl1xRkxGZW9GPw==">Nj4sJEkjeTFHNiIjIiIiIiIjLCRJI3kyR0YlRiYsJEkjeTNHRiVGJiwkSSN5NEdGJUYmLCRGKiMhIiJGKEYjIiIhRjIsJEYsRjBGMkYjRjIsJEYuRjBGMkYyRiNGMkYzRilGMkYyRjRGMkYpRjJGMkY0Ris=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L975" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2LS1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcEZRLUZnbjYuUSIrRidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znby9Gam9RLDAuMjIyMjIyMmVtRicvRl1wRmdxRl9wLUkjbW5HRiQ2JFEiMUYnRlQtRmduNi5RIy4uRidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znb0ZmcUZlcEZfcC1GanE2JFEjMTJGJ0ZURlRGVEZmbkZhcEZRRl1xLUZqcTYkUSI3RidGVEZdckZgckZURlRGVEYrLyUrZXhlY3V0YWJsZUdGXG9GVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2LS1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcEZRLUZnbjYuUSIrRidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znby9Gam9RLDAuMjIyMjIyMmVtRicvRl1wRmdxRl9wLUkjbW5HRiQ2JFEiMUYnRlQtRmduNi5RIy4uRidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znb0ZmcUZlcEZfcC1GanE2JFEjMTJGJ0ZURlRGVEZmbkZhcEZRRl1xLUZqcTYkUSI3RidGVEZdckZgckZURlRGVEYrLyUrZXhlY3V0YWJsZUdGXG9GVA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkmbWZyYWNHRiQ2KC1GIzYmLUkjbWlHRiQ2JlEjeTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RMSZJbnZpc2libGVUaW1lcztGJy9GO1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC8lKWVxdWFsaXR5R0ZFLUYxNiZRI3kzRidGNEY3RjpGQS1JI21uR0YkNiRRIjJGJ0ZBLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0ZFLUY+Ni5RKCZjb21tYTtGJ0ZBRkMvRkdGNkZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNigtRiM2JkYwRj0tRjE2JlEjeTRGJ0Y0RjdGOkZBRmZuRmpuRl1vRmBvRmJvRmRvLUYjNiUtRj42LlEqJnVtaW51czA7RidGQUZDRkZGSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRmdwRlctRiw2KC1GIzYmLUYxNiZRI3kxRidGNEY3RjpGPUZZRkFGZm5Gam5GXW9GYG9GYm9GQUZkby1GIzYlRmNwLUYsNigtRiM2JkZdcUY9Rl5wRkFGZm5Gam5GXW9GYG9GYm9GQUZkby1GZ242JFEiMEYnRkFGZG8tRiw2KC1GIzYmRllGPUZecEZBRmZuRmpuRl1vRmBvRmJvRmRvLUYsNigtRiM2JkZdcUY9RjBGQUZmbkZqbkZdb0Zgb0Zib0Zkb0ZmcUZkb0ZgcUZkb0ZmcUZkb0ZdckZkb0ZpcEZkb0ZpcUZkby1GIzYlRmNwRmpvRkFGZG9GK0ZB">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNzEsJC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3kzR0YoIyIiIiIiIywkLUYuNiRGN0kjeTRHRihGOSwkLUYuNiRJI3kxR0YoRjgjISIiRjssJC1GLjYkRkNGP0ZEIiIhLCQtRi42JEY4Rj9GOSwkLUYuNiRGQ0Y3RjlGSUZGRklGTSwkRkFGOUZKLCRGPUZERixGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1013" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZRLUZnbjYuUSI9RidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znby9Gam9RLDAuMjc3Nzc3OGVtRicvRl1wRmFxRl9wRmpwLUZnbjYuUSMuLkYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjIyMjIyMjJlbUYnRmVwRl9wLUkjbW5HRiQ2JFEjMTZGJ0ZURlRGVEZmbkZhcEZqcEZdcS1GaXE2JFEjMTNGJ0ZURmNxRmhxRlRGVEZURitGYXAvJStleGVjdXRhYmxlR0Zcb0ZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZRLUZnbjYuUSI9RidGVEZqbkZkcEZfb0Zhb0Zjb0Zlb0Znby9Gam9RLDAuMjc3Nzc3OGVtRicvRl1wRmFxRl9wRmpwLUZnbjYuUSMuLkYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjIyMjIyMjJlbUYnRmVwRl9wLUkjbW5HRiQ2JFEjMTZGJ0ZURlRGVEZmbkZhcEZqcEZdcS1GaXE2JFEjMTNGJ0ZURmNxRmhxRlRGVEZURitGYXAvJStleGVjdXRhYmxlR0Zcb0ZU</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUYjNiYtRiM2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RicvRjdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAvJSllcXVhbGl0eUdGQS1GIzYqLUYwNiZRI3kxRidGMy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjZGOS1GMDYmUSN5MkYnRjNGWkY2RjktRjA2JlEjeTNGJ0YzRlpGNkY5LUYwNiZRI3k0RidGM0ZaRjZGPUY9LUY6Ni5RKCZtaW51cztGJ0Y9Rj9GQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGZG9GUy1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRjA2JVEieEYnRjNGNi1JI21uR0YkNiRRIjJGJ0Y9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZfcC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGQUY9LUY6Ni5RKCZjb21tYTtGJ0Y9Rj8vRkNGNUZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJ0ZTLUZgcDYkRmVwRj1GYHFGZnFGYHFGZnFGYHFGK0ZgcUZmcUZgcUZmcUZgcUYrRmBxRmZxRmBxRitGPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNywsJiomSSJhR0YoIiIiLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYmSSN5MUdGKEkjeTJHRihJI3kzR0YoSSN5NEdGKEYvRi8qJEkieEdGKCIiIyMhIiJGQCIiIUZDRkNGLEZDRkNGLEZDRixGKw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L979" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L988" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The Jacobi-Lagrange bracket, version 2: </Font><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JlEnJiM5NjM7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2L1EiPUYnRjJGNS8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGMS1GLDYmUSNkeEYnL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRictRjk2L1EiK0YnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuRk8tRiw2JlEjeTNGJ0ZURjJGVi1GOTYvUScmc2RvdDtGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfb0ZPLUYsNiZRJGR5MUYnRlRGMkZWRlgtRiw2JlEjeTRGJ0ZURjJGVkZbby1GLDYmUSRkeTJGJ0ZURjJGVkY4RlEtRjk2L1EoJm1pbnVzO0YnRjJGNUY8Rj5GQEZCRkRGRkZIRmVuRmduRk8tRjk2L1EifkYnRjJGNUY8Rj5GQEZCRkRGRkZIRl5vRmBvRk9GYW9GW29GaG5Gam9GZ29GW29GZG9GMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGNQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JlEnJiM5NjM7RicvJSdpdGFsaWNHUSZmYWxzZUYnLyUrZm9yZWdyb3VuZEdRLFsyNTUsMCwyNTVdRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2L1EiPUYnRjJGNS8lJmZlbmNlR0YxLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRjEvJSpzeW1tZXRyaWNHRjEvJShsYXJnZW9wR0YxLyUubW92YWJsZWxpbWl0c0dGMS8lJ2FjY2VudEdGMS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGMS1GLDYmUSNkeEYnL0YwUSV0cnVlRidGMi9GNlEnaXRhbGljRictRjk2L1EiK0YnRjJGNUY8Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmZuRk8tRiw2JlEjeTNGJ0ZURjJGVi1GOTYvUScmc2RvdDtGJ0YyRjVGPEY+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZfb0ZPLUYsNiZRJGR5MUYnRlRGMkZWRlgtRiw2JlEjeTRGJ0ZURjJGVkZbby1GLDYmUSRkeTJGJ0ZURjJGVkY4RlEtRjk2L1EoJm1pbnVzO0YnRjJGNUY8Rj5GQEZCRkRGRkZIRmVuRmduRk8tRjk2L1EifkYnRjJGNUY8Rj5GQEZCRkRGRkZIRl5vRmBvRk9GYW9GW29GaG5Gam9GZ29GW29GZG9GMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGNQ==</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L990" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L989" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYsRjQtRjA2JC1GIzYsRjQtRjA2JC1GIzYsLUYsNiVRJFhKQkYnRjdGOi1GMDYkLUYjNiwtRiw2JVEkdmFyRidGN0Y6LUYwNiYtRiM2JC1GLDYlUSJpRidGN0Y6L0Y7USdub3JtYWxGJ0ZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LlEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGYm8vJSpzeW1tZXRyaWNHRmJvLyUobGFyZ2VvcEdGYm8vJS5tb3ZhYmxlbGltaXRzR0Ziby8lJ2FjY2VudEdGYm8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zib0ZQLUYwNiYtRiM2JC1GLDYlUSJqRidGN0Y6RlpGWkZmbkZpbkZcb0ZQLUYwNiYtRiM2JC1GLDYlUSJrRidGN0Y6RlpGWkZmbkZpbi8lK2V4ZWN1dGFibGVHRmJvRlpGWkZcb0ZicS1GXW82LlEiPUYnRlpGYG8vRmRvRmJvRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yNzc3Nzc4ZW1GJy9GY3BGXHJGZXAtSSNtbkdGJDYkUSIxRidGWi1GXW82LlEjLi5GJ0ZaRmBvRmpxRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yMjIyMjIyZW1GJy9GY3BGYXBGZXAtRl9yNiRRIjVGJ0ZaRmVxRlpGWkZcb0ZbcUZncUZeckZickZockZlcUZaRlpGXG9GV0ZncUZeckZickZockZlcUZaRlpGZXFGWkZaL0ZnblEifGZyRicvRmpuUSJ8aHJGJ0ZlcUZa">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSShtZmVuY2VkR0YkNiYtRiM2Ji1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictRjA2JC1GIzYsRjQtRjA2JC1GIzYsRjQtRjA2JC1GIzYsLUYsNiVRJFhKQkYnRjdGOi1GMDYkLUYjNiwtRiw2JVEkdmFyRidGN0Y6LUYwNiYtRiM2JC1GLDYlUSJpRidGN0Y6L0Y7USdub3JtYWxGJ0ZaLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUkjbW9HRiQ2LlEiLEYnRlovJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjkvJSlzdHJldGNoeUdGYm8vJSpzeW1tZXRyaWNHRmJvLyUobGFyZ2VvcEdGYm8vJS5tb3ZhYmxlbGltaXRzR0Ziby8lJ2FjY2VudEdGYm8vJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0Zib0ZQLUYwNiYtRiM2JC1GLDYlUSJqRidGN0Y6RlpGWkZmbkZpbkZcb0ZQLUYwNiYtRiM2JC1GLDYlUSJrRidGN0Y6RlpGWkZmbkZpbi8lK2V4ZWN1dGFibGVHRmJvRlpGWkZcb0ZicS1GXW82LlEiPUYnRlpGYG8vRmRvRmJvRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yNzc3Nzc4ZW1GJy9GY3BGXHJGZXAtSSNtbkdGJDYkUSIxRidGWi1GXW82LlEjLi5GJ0ZaRmBvRmpxRmVvRmdvRmlvRltwRl1wL0ZgcFEsMC4yMjIyMjIyZW1GJy9GY3BGYXBGZXAtRl9yNiRRIjVGJ0ZaRmVxRlpGWkZcb0ZbcUZncUZeckZickZockZlcUZaRlpGXG9GV0ZncUZeckZickZockZlcUZaRlpGZXFGWkZaL0ZnblEifGZyRicvRmpuUSJ8aHJGJ0ZlcUZa</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdRJmZhbHNlRidGMkYyLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1017" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEjfnlGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Jy1GIzYlLUkjbW5HRiQ2JVEiMUYnRi9GMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2L1EiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmRvRkktRkw2JlEoJnRoZXRhO0YnL0ZQRjdGL0YyRlQtRiw2L1EiLEYnRi9GMkY1L0Y5RlFGOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRidGSS1GTDYmUSJ5RidGT0YvRlItRlU2Jy1GIzYlLUZaNiVRIjJGJ0YvRjJGZ25GMkYvRjJGam5GXW9GYG9GZm9GY3BGam9GYHAtRlU2Jy1GIzYlLUZaNiVRIjNGJ0YvRjJGZ25GMkYvRjJGam5GXW9GYG8tRkw2JlElJm51O0YnRmlvRi9GMkZURmpvRmBwLUZVNictRiM2JS1GWjYlUSI0RidGL0YyRmduRjJGL0YyRmpuRl1vRmBvRmFxRmNwRmduRjI=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEjfnlGJy8lJ2l0YWxpY0dRJXRydWVGJ0YvL0YzUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2Jy1GIzYlLUkjbW5HRiQ2JVEiMUYnRi9GMi8lMGZvbnRfc3R5bGVfbmFtZUdRKTJEfklucHV0RidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRiw2L1EiPUYnRi9GMkY1RjhGOkY8Rj5GQEZCL0ZFUSwwLjI3Nzc3NzhlbUYnL0ZIRmRvRkktRkw2JlEoJnRoZXRhO0YnL0ZQRjdGL0YyRlQtRiw2L1EiLEYnRi9GMkY1L0Y5RlFGOkY8Rj5GQEZCRkQvRkhRLDAuMzMzMzMzM2VtRidGSS1GTDYmUSJ5RidGT0YvRlItRlU2Jy1GIzYlLUZaNiVRIjJGJ0YvRjJGZ25GMkYvRjJGam5GXW9GYG9GZm9GY3BGam9GYHAtRlU2Jy1GIzYlLUZaNiVRIjNGJ0YvRjJGZ25GMkYvRjJGam5GXW9GYG8tRkw2JlElJm51O0YnRmlvRi9GMkZURmpvRmBwLUZVNictRiM2JS1GWjYlUSI0RidGL0YyRmduRjJGL0YyRmpuRl1vRmBvRmFxRmNwRmduRjI=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1016" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2KFEiZ0YnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictSSNtb0dGJDYxUSomY29sb25lcTtGJ0YvRjQvRjhGPEY6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMvJSllcXVhbGl0eUdGRC1JKG1mZW5jZWRHRiQ2KS1GIzZicS1JI21uR0YkNidRIjFGJ0YvRjRGQUY6LUY+NjFRIixGJ0YvRjRGQUY6RkIvRkZGMUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRidGVi1GLDYoUSN5MUYnRi9GMkY0RjdGOkZbby1GLDYoUSN5MkYnRi9GMkY0RjdGOkZbby1GLDYoUSN5M0YnRi9GMkY0RjdGOkZbby1GLDYoUSN5NEYnRi9GMkY0RjdGOkZbb0Zjby1GPjYxUSJ+RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRl9vL0ZVRmBvRlZGZm9GW28tRiw2KFEieEYnRi9GMkY0RjdGOkZbb0Zjb0ZfcEZpb0Zbb0Zjb0ZfcEZccEZbb0Zmb0ZfcEZpb0Zbb0Zmb0ZfcEZccEZbb0Zpb0ZfcEZccEZbb0ZjcEZfcEZjby1GPjYxUSIrRidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmpwRlYtRiw2KFEiYUYnRi9GMkY0RjdGOkZfcEZjb0ZfcEZmb0ZfcEZccEZbb0ZjcEZfcEZmby1GPjYxUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmlwRltxRlZGXHFGX3BGY29GX3BGZm9GX3BGaW9GW29GY3BGX3BGaW9GZnAtRlk2Jy1GIzYoRlxxRmZwRmduRi9GQUY6Ri9GNEZBRjpGX3BGZm9GX3BGaW9GX3BGXHBGW29GY3BGX3BGXHBGX3FGYnFGX3BGY29GX3BGaW9GX3BGXHBGW28tSSVtc3VwR0YkNiVGY3AtRiM2Jy1GaG42J1EiMkYnRi9GNEZBRjpGL0Y0RkFGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGX3EtRlk2Jy1GIzYsRmNvRl9wRmlvRmZwRmZvRl9wRlxwRi9GQUY6Ri9GNEZBRjpGX3BGY3BGX3FGYnFGX3BGY29GX3BGZm9GX3BGaW9GX3BGXHBGL0ZBRjpGL0Y0RkFGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPjYxUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVEZWLUY+NjBGYXBGL0ZBRjpGQkZFRkdGSUZLRk1GT0Zfb0ZicEZWRi8vJStleGVjdXRhYmxlR0ZERkFGOg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2KFEiZ0YnLyUlYm9sZEdRJXRydWVGJy8lJ2l0YWxpY0dGMS8lK2ZvcmVncm91bmRHUSpbMCwxMjgsMF1GJy8lLG1hdGh2YXJpYW50R1EsYm9sZC1pdGFsaWNGJy8lK2ZvbnR3ZWlnaHRHUSVib2xkRictSSNtb0dGJDYxUSomY29sb25lcTtGJ0YvRjQvRjhGPEY6LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZELyUpc3RyZXRjaHlHRkQvJSpzeW1tZXRyaWNHRkQvJShsYXJnZW9wR0ZELyUubW92YWJsZWxpbWl0c0dGRC8lJ2FjY2VudEdGRC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlMvJSllcXVhbGl0eUdGRC1JKG1mZW5jZWRHRiQ2KS1GIzZicS1JI21uR0YkNidRIjFGJ0YvRjRGQUY6LUY+NjFRIixGJ0YvRjRGQUY6RkIvRkZGMUZHRklGS0ZNRk8vRlJRJjAuMGVtRicvRlVRLDAuMzMzMzMzM2VtRidGVi1GLDYoUSN5MUYnRi9GMkY0RjdGOkZbby1GLDYoUSN5MkYnRi9GMkY0RjdGOkZbby1GLDYoUSN5M0YnRi9GMkY0RjdGOkZbby1GLDYoUSN5NEYnRi9GMkY0RjdGOkZbb0Zjby1GPjYxUSJ+RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRl9vL0ZVRmBvRlZGZm9GW28tRiw2KFEieEYnRi9GMkY0RjdGOkZbb0Zjb0ZfcEZpb0Zbb0Zjb0ZfcEZccEZbb0Zmb0ZfcEZpb0Zbb0Zmb0ZfcEZccEZbb0Zpb0ZfcEZccEZbb0ZjcEZfcEZjby1GPjYxUSIrRidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPL0ZSUSwwLjIyMjIyMjJlbUYnL0ZVRmpwRlYtRiw2KFEiYUYnRi9GMkY0RjdGOkZfcEZjb0ZfcEZmb0ZfcEZccEZbb0ZjcEZfcEZmby1GPjYxUSgmbWludXM7RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRmlwRltxRlZGXHFGX3BGY29GX3BGZm9GX3BGaW9GW29GY3BGX3BGaW9GZnAtRlk2Jy1GIzYoRlxxRmZwRmduRi9GQUY6Ri9GNEZBRjpGX3BGZm9GX3BGaW9GX3BGXHBGW29GY3BGX3BGXHBGX3FGYnFGX3BGY29GX3BGaW9GX3BGXHBGW28tSSVtc3VwR0YkNiVGY3AtRiM2Jy1GaG42J1EiMkYnRi9GNEZBRjpGL0Y0RkFGOi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGX3EtRlk2Jy1GIzYsRmNvRl9wRmlvRmZwRmZvRl9wRlxwRi9GQUY6Ri9GNEZBRjpGX3BGY3BGX3FGYnFGX3BGY29GX3BGZm9GX3BGaW9GX3BGXHBGL0ZBRjpGL0Y0RkFGOi8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GPjYxUSI6RidGL0Y0RkFGOkZCRkVGR0ZJRktGTUZPRlFGVEZWLUY+NjBGYXBGL0ZBRjpGQkZFRkdGSUZLRk1GT0Zfb0ZicEZWRi8vJStleGVjdXRhYmxlR0ZERkFGOg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1022" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" foreground="[102,102,153]" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNiYtSSNtbkdGJDYnUSIxRicvJSVib2xkR0ZRRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRi8vJStleGVjdXRhYmxlR0Y3RjJGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNjFRIixGJ0ZnbkYvRmluRltvRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZVNictRiM2KC1GTDYoUSN5MUYnRmduRk9GLy9GM1EsYm9sZC1pdGFsaWNGJ0Zbb0Zlby1GTDYoUSN5MkYnRmduRk9GL0ZicEZbb0YvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2LC1GTDYoUSN5M0YnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5NEYnRmduRk9GL0ZicEZbb0Zlb0ZfcC1GLDYxRk5GZ25GL0ZpbkZbb0Y1RjhGOkY8Rj5GQEZCRkRGR0ZJRmRwRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzY2LUZMNihRInhGJ0ZnbkZPRi9GYnBGW29GZW9GX3BGYXFGW3FGZW9GX3BGYXFGXnFGZW9GZHBGYXFGW3FGZW9GZHBGYXFGXnFGL0Zdb0YyRi9GMkZfb0Zib0Zlby1GVTYnLUYjNkBGW3FGYXFGXnFGZW9GZ3FGYXFGX3AtRiw2MVEiK0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZickZJLUZMNihRImFGJ0ZnbkZPRi9GYnBGW29GYXFGX3BGYXFGZHBGYXFGXnFGZW9GZ3FGYXFGZHAtRiw2MVEoJm1pbnVzO0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQkZhckZjckZJRmRyRmFxRl9wRmFxRmRwRmFxRltxRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzY8RmdxRmFxRltxRl5yLUZVNictRiM2KEZkckZeckZZRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjJGZ25GL0ZpbkZbb0ZhcUZkcEZhcUZbcUZhcUZecUZlb0ZncUZhcUZecUZnckZec0ZhcUZfcEZhcUZbcUZhcUZecUYvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2NC1JJW1zdXBHRiQ2JUZncS1GIzYmLUZaNidRIjJGJ0ZnbkYvRmluRltvRi9GYnNGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ3ItRlU2Jy1GIzYsRl9wRmFxRltxRl5yRmRwRmFxRl5xRi9GYnNGMkZnbkYvRmluRltvRmFxRmdxRmdyRl5zRmFxRl9wRmFxRmRwRmFxRltxRmFxRl5xRi9GXW9GMkYvRjJGX29GYm9GL0Zdb0Yy">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNiYtSSNtbkdGJDYnUSIxRicvJSVib2xkR0ZRRi8vRjNRJWJvbGRGJy8lK2ZvbnR3ZWlnaHRHRmpuRi8vJStleGVjdXRhYmxlR0Y3RjJGL0YyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYsNjFRIixGJ0ZnbkYvRmluRltvRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZVNictRiM2KC1GTDYoUSN5MUYnRmduRk9GLy9GM1EsYm9sZC1pdGFsaWNGJ0Zbb0Zlby1GTDYoUSN5MkYnRmduRk9GL0ZicEZbb0YvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2LC1GTDYoUSN5M0YnRmduRk9GL0ZicEZbb0Zlby1GTDYoUSN5NEYnRmduRk9GL0ZicEZbb0Zlb0ZfcC1GLDYxRk5GZ25GL0ZpbkZbb0Y1RjhGOkY8Rj5GQEZCRkRGR0ZJRmRwRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzY2LUZMNihRInhGJ0ZnbkZPRi9GYnBGW29GZW9GX3BGYXFGW3FGZW9GX3BGYXFGXnFGZW9GZHBGYXFGW3FGZW9GZHBGYXFGXnFGL0Zdb0YyRi9GMkZfb0Zib0Zlby1GVTYnLUYjNkBGW3FGYXFGXnFGZW9GZ3FGYXFGX3AtRiw2MVEiK0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZickZJLUZMNihRImFGJ0ZnbkZPRi9GYnBGW29GYXFGX3BGYXFGZHBGYXFGXnFGZW9GZ3FGYXFGZHAtRiw2MVEoJm1pbnVzO0YnRmduRi9GaW5GW29GNUY4RjpGPEY+RkBGQkZhckZjckZJRmRyRmFxRl9wRmFxRmRwRmFxRltxRi9GXW9GMkYvRjJGX29GYm9GZW8tRlU2Jy1GIzY8RmdxRmFxRltxRl5yLUZVNictRiM2KEZkckZeckZZRi8vJTBmb250X3N0eWxlX25hbWVHUSkyRH5JbnB1dEYnRjJGZ25GL0ZpbkZbb0ZhcUZkcEZhcUZbcUZhcUZecUZlb0ZncUZhcUZecUZnckZec0ZhcUZfcEZhcUZbcUZhcUZecUYvRl1vRjJGL0YyRl9vRmJvRmVvLUZVNictRiM2NC1JJW1zdXBHRiQ2JUZncS1GIzYmLUZaNidRIjJGJ0ZnbkYvRmluRltvRi9GYnNGMi8lMXN1cGVyc2NyaXB0c2hpZnRHUSIwRidGZ3ItRlU2Jy1GIzYsRl9wRmFxRltxRl5yRmRwRmFxRl5xRi9GYnNGMkZnbkYvRmluRltvRmFxRmdxRmdyRl5zRmFxRl9wRmFxRmRwRmFxRltxRmFxRl5xRi9GXW9GMkYvRjJGX29GYm9GL0Zdb0Yy</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1026" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYqLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGUC1GWDYuUSJ+RidGTEZlbi9GaG5GUEZpbkZbb0Zdb0Zfb0Zhb0Zjby9GZ29GZW9GaW9GQS1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMkZORkxGTEZRRlRGTkZMRkxGV0ZkcC1GWDYuUSI9RidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRltxRmlvLUZJNiRRIjJGJ0ZMLUZYNi5RIy4uRidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRidGX3BGaW8tRkk2JFEiNkYnRkxGTkZMRkxGV0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KUZBLUY2NiYtRiM2JEZIRkxGTEZRRlRGV0ZbcEZBLUY2NiYtRiM2JEZkcEZMRkxGUUZURkxGTEZXRmRwRmdwLUZJNiRRIjdGJ0ZMRmBxLUZJNiRRIzExRidGTEZMRkxGTkZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYqLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYlLUkjbW5HRiQ2JFEiMUYnL0YzUSdub3JtYWxGJy8lK2V4ZWN1dGFibGVHUSZmYWxzZUYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHRlAvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGUC8lKnN5bW1ldHJpY0dGUC8lKGxhcmdlb3BHRlAvJS5tb3ZhYmxlbGltaXRzR0ZQLyUnYWNjZW50R0ZQLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGUC1GWDYuUSJ+RidGTEZlbi9GaG5GUEZpbkZbb0Zdb0Zfb0Zhb0Zjby9GZ29GZW9GaW9GQS1GNjYmLUYjNiUtRiw2JVEiaUYnRi9GMkZORkxGTEZRRlRGTkZMRkxGV0ZkcC1GWDYuUSI9RidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjc3Nzc3OGVtRicvRmdvRltxRmlvLUZJNiRRIjJGJ0ZMLUZYNi5RIy4uRidGTEZlbkZecEZpbkZbb0Zdb0Zfb0Zhby9GZG9RLDAuMjIyMjIyMmVtRidGX3BGaW8tRkk2JFEiNkYnRkxGTkZMRkxGV0YrLUY2NiQtRiM2K0Y6LUY2NiQtRiM2KUZBLUY2NiYtRiM2JEZIRkxGTEZRRlRGV0ZbcEZBLUY2NiYtRiM2JEZkcEZMRkxGUUZURkxGTEZXRmRwRmdwLUZJNiRRIjdGJ0ZMRmBxLUZJNiRRIzExRidGTEZMRkxGTkZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyLUYsNiRRIjFGJ0YvRjJGK0YyRitGMkYrRjJGK0Yv">NiwiIiFGI0YjRiNGIyIiIkYjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1032" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNixGKy1GNjYkLUYjNistRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRmVwLUZYNi5RIj1GJ0ZPRmVuRl9wRmpuRlxvRl5vRmBvRmJvL0Zlb1EsMC4yNzc3Nzc4ZW1GJy9GaG9GXHFGam8tSSNtbkdGJDYkUSI0RidGTy1GWDYuUSMuLkYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnRmBwRmpvLUZfcTYkUSI2RidGT0ZPRk9GV0ZccEZMRmhwRl5xRmJxRmdxRk9GT0ZXRistRjY2JC1GIzYsRistRjY2JC1GIzYrRj5GQUZXRmVwRmhwLUZfcTYkUSIyRidGT0ZicS1GX3E2JFEiM0YnRk9GT0ZPRldGXHBGTEZocEZecUZicUZncUZPRk9GXHAvJStleGVjdXRhYmxlR0ZnbkZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNixGKy1GNjYkLUYjNistRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRmVwLUZYNi5RIj1GJ0ZPRmVuRl9wRmpuRlxvRl5vRmBvRmJvL0Zlb1EsMC4yNzc3Nzc4ZW1GJy9GaG9GXHFGam8tSSNtbkdGJDYkUSI0RidGTy1GWDYuUSMuLkYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjIyMjIyMjJlbUYnRmBwRmpvLUZfcTYkUSI2RidGT0ZPRk9GV0ZccEZMRmhwRl5xRmJxRmdxRk9GT0ZXRistRjY2JC1GIzYsRistRjY2JC1GIzYrRj5GQUZXRmVwRmhwLUZfcTYkUSIyRidGT0ZicS1GX3E2JFEiM0YnRk9GT0ZPRldGXHBGTEZocEZecUZicUZncUZPRk9GXHAvJStleGVjdXRhYmxlR0ZnbkZP</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyLUYjNiUtRjM2LlEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRlVGTC1JI21pR0YkNiZRI3kyRicvJSdpdGFsaWNHRjsvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GMFEnaXRhbGljRidGL0YyRitGMkYrRjItRlg2JlEjeTFGJ0ZlbkZnbkZqbkYyRldGMi1GIzYlRlBGXG9GL0YyRitGMi1GLDYkUSsmdW1pbnVzMDsxRidGL0YyRitGMkYrRjJGYW9GMkYrRjJGK0Yv">NjEiIiFGIywkSSN5Mkc2IiEiIkYjRiNJI3kxR0YmRiUsJEYoRidGI0YnRiNGI0YnRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1029" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi1GKy1GNjYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRkwtRlg2LlEiPUYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjI3Nzc3NzhlbUYnL0Zob0ZccUZqby1JI21uR0YkNiRRIjdGJ0ZPLUZYNi5RIy4uRidGT0ZlbkZfcEZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRidGYHBGam8tRl9xNiRRIzExRidGTy8lK2V4ZWN1dGFibGVHRmduRk9GT0ZXRlxwRmVwRmhwRl5xRmJxRmdxRmpxRk9GT0ZccEZqcUZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEkc2VxRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNi1GKy1GNjYkLUYjNiwtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYpLUYsNiVRImdGJ0YvRjItRjY2Ji1GIzYkLUYsNiVRImlGJ0YvRjIvRjNRJ25vcm1hbEYnRk8vJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGTy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0Znbi8lKnN5bW1ldHJpY0dGZ24vJShsYXJnZW9wR0Znbi8lLm1vdmFibGVsaW1pdHNHRmduLyUnYWNjZW50R0Znbi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRmduLUZYNi5RIn5GJ0ZPRmVuL0ZpbkZnbkZqbkZcb0Zeb0Zgb0Zib0Zkby9GaG9GZm9Gam9GRS1GNjYmLUYjNiQtRiw2JVEiakYnRi9GMkZPRk9GUUZURk9GT0ZXRkwtRlg2LlEiPUYnRk9GZW5GX3BGam5GXG9GXm9GYG9GYm8vRmVvUSwwLjI3Nzc3NzhlbUYnL0Zob0ZccUZqby1JI21uR0YkNiRRIjdGJ0ZPLUZYNi5RIy4uRidGT0ZlbkZfcEZqbkZcb0Zeb0Zgb0Ziby9GZW9RLDAuMjIyMjIyMmVtRidGYHBGam8tRl9xNiRRIzExRidGTy8lK2V4ZWN1dGFibGVHRmduRk9GT0ZXRlxwRmVwRmhwRl5xRmJxRmdxRmpxRk9GT0ZccEZqcUZP</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZULUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjItRiM2Ji1JI21pR0YkNiZRI3kxRicvJSdpdGFsaWNHRjsvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GMFEnaXRhbGljRictRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNi9GOkY4RjxGPkZARkJGREZGL0ZKRkhGTC1GUTYmUSN5NEYnRlRGVkZZRi9GMi1GIzYlLUYzNi5RKiZ1bWludXMwO0YnRi9GNkZobkY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGY29GTC1GIzYmLUZRNiZRI3kyRidGVEZWRllGZW4tRlE2JlEjeTNGJ0ZURlZGWUYvRi9GMkYrRjJGK0YyLUYjNiVGX29GTkYvRjJGK0YyLUYjNidGX28tRiM2JkZnb0ZlbkZqbkYvLUYzNi5RJyZwbHVzO0YnRi9GNkZobkY8Rj5GQEZCRkRGYm9GZG9GTC1GIzYmRlBGZW5Gam9GL0YvRjJGTkYyRitGMkZlb0YyLUYjNidGX29GZnBGY3BGYXBGL0YyRitGMkZdb0YyRitGMkYrRjJGXXBGMkZlb0YyRitGLw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNzsiIiFGLEYsRixGLEYsRiwtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRJI3kxR0YoSSN5NEdGKCwkLUYuNiRJI3kyR0YoSSN5M0dGKCEiIkYsRiwsJEYtRj5GLCwmLUYuNiRGPEY4Rj4tRi42JEY3Rj0iIiJGLUYsRjosJkZDRj5GQUZFRixGOUYsRixGP0Y6RixGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1027" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzEyRidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTRGJ0ZURlRGVEZmbkZhcEZRRl1xRmNxRmdxRlxyRlRGVEZURisvJStleGVjdXRhYmxlR0Zcb0ZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzEyRidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTRGJ0ZURlRGVEZmbkZhcEZRRl1xRmNxRmdxRlxyRlRGVEZURisvJStleGVjdXRhYmxlR0Zcb0ZU</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiM2Ji1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNictRjM2LlEqJnVtaW51czA7RidGL0Y2L0Y6RjhGPEY+RkBGQkZEL0ZHUSwwLjIyMjIyMjJlbUYnL0ZKRmZuRkwtSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHRjsvRjBRJ2l0YWxpY0YnLUYzNi5RKCZtaW51cztGJ0YvRjZGWkY8Rj5GQEZCRkRGZW5GZ25GTC1GLDYkUSIxRidGL0YvRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZaRjxGPkZARkJGREZGL0ZKRkhGTC1GIzYoLUZpbjYmUSN5MUYnRlxvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGXm9GZm8tRmluNiZRI3kzRidGXG9GX3BGXm9GZm8tRmluNiZRI3k0RidGXG9GX3BGXm9GL0YvLUYzNi5RJyZwbHVzO0YnRi9GNkZaRjxGPkZARkJGREZlbkZnbkZMLUYjNiYtRmluNiVRInhGJ0Zcb0Zeb0Zmb0ZlcEYvRi9GMi1GIzYmLUYjNiZGUkZmby1GIzYoLUZpbjYmUSN5MkYnRlxvRl9wRl5vRmZvRmJwRmZvRmVwRi9GL0Zgby1GIzYmRl1xRmZvRmJwRi9GL0YyLUYjNihGam9GYG9GW3FGaHAtRiM2JkZobkZmb0Zqb0YvRi9GMkYrRjJGK0YyLUYjNihGZHFGaHAtRiM2JkZobkZmb0ZkcUYvRmhwRmlxRi9GMkYrRjJGK0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNysiIiEsJiomLCZJImFHRighIiJGMSIiIkYyLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSN5MUdGKEkjeTNHRihJI3k0R0YoRjJGMiomSSJ4R0YoRjJGP0YyRjIsJiomRi9GMi1GNDYlSSN5MkdGKEY+Rj9GMkYyKiZGQUYyRj5GMkYxLChGM0YyRkBGMSomRjBGMkYzRjJGMkYsRiwsKEZERjIqJkYwRjJGREYyRjJGR0YyRixGLEYr</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1028" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzE1RidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTZGJ0ZURlRGVEZmbkZhcEZRRl1xLUZkcTYkUSMxMkYnRlRGZ3EtRmRxNiRRIzE0RidGVEZURlRGVEYrRmFwLyUrZXhlY3V0YWJsZUdGXG9GVA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzE1RidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTZGJ0ZURlRGVEZmbkZhcEZRRl1xLUZkcTYkUSMxMkYnRlRGZ3EtRmRxNiRRIzE0RidGVEZURlRGVEYrRmFwLyUrZXhlY3V0YWJsZUdGXG9GVA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyLUYjNiYtRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUkjbWlHRiQ2JVEiYUYnLyUnaXRhbGljR0Y7L0YwUSdpdGFsaWNGJy1GMzYuUScmcGx1cztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGXm9GTC1GLDYkUSIxRidGL0YvRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZcb0Y8Rj5GQEZCRkRGRi9GSkZIRkwtRiM2Ki1GWDYmUSN5MUYnRmVuLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGZ25GY28tRlg2JlEjeTJGJ0ZlbkZccEZnbkZjby1GWDYmUSN5M0YnRmVuRlxwRmduRmNvLUZYNiZRI3k0RidGZW5GXHBGZ25GL0YvLUYzNi5RKCZtaW51cztGJ0YvRjZGXG9GPEY+RkBGQkZERl1vRl9vRkwtRiM2Ji1GWDYlUSJ4RidGZW5GZ25GY28tRlM2JC1GIzYoRl1xRmhwLUYjNiZGaW9GY29GYnBGL0ZocC1GIzYmRl9wRmNvRmVwRi9GL0YvRi9GL0YyRitGMkYrRjJGTkYv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNygiIiFGLCwmKiYsJkkiYUdGKCIiIkYxRjFGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JkkjeTFHRihJI3kyR0YoSSN5M0dGKEkjeTRHRihGMUYxKiZJInhHRihGMSwoRkFGMS1GMzYkRjxGPiEiIi1GMzYkRj1GP0ZFRjFGRUYsRixGLUYr</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1015" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzE1RidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTZGJ0ZURlRGVEZmbkZhcEZRRl1xRmNxRmdxRlxyRlRGVEZURisvJStleGVjdXRhYmxlR0Zcb0ZU">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSRzZXFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2LEYxLUY7NiQtRiM2Ky1GLDYlUSNKQkYnRjRGNy1GOzYkLUYjNiktRiw2JVEiZ0YnRjRGNy1GOzYmLUYjNiQtRiw2JVEiaUYnRjRGNy9GOFEnbm9ybWFsRidGVC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZULyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRlxvLyUqc3ltbWV0cmljR0Zcby8lKGxhcmdlb3BHRlxvLyUubW92YWJsZWxpbWl0c0dGXG8vJSdhY2NlbnRHRlxvLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGXG8tRmduNi5RIn5GJ0ZURmpuL0Zeb0Zcb0Zfb0Zhb0Zjb0Zlb0Znb0Zpby9GXXBGW3BGX3BGSi1GOzYmLUYjNiQtRiw2JVEiakYnRjRGN0ZURlRGVkZZRlRGVEZmbkZqcC1GZ242LlEiPUYnRlRGam5GZHBGX29GYW9GY29GZW9GZ28vRmpvUSwwLjI3Nzc3NzhlbUYnL0ZdcEZhcUZfcC1JI21uR0YkNiRRIzE1RidGVC1GZ242LlEjLi5GJ0ZURmpuRmRwRl9vRmFvRmNvRmVvRmdvL0Zqb1EsMC4yMjIyMjIyZW1GJ0ZlcEZfcC1GZHE2JFEjMTZGJ0ZURlRGVEZmbkZhcEZRRl1xRmNxRmdxRlxyRlRGVEZURisvJStleGVjdXRhYmxlR0Zcb0ZU</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRi8=">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1033" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQvJStleGVjdXRhYmxlR0Y0Ri8=</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1010" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRI3kxRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTJGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGWUZmbkY6RkFGQUY9Rj0vJStleGVjdXRhYmxlR0ZFRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYqLUYsNiVRI3kxRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTJGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGWUZmbkY6RkFGQUY9Rj0vJStleGVjdXRhYmxlR0ZFRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFErJnVtaW51czA7MUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">ISIi</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1008" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYyLUYsNiVRI3kxRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTJGJ0YvRjJGPS1GLDYlUSN5M0YnRi9GMkY9LUYsNiVRI3k0RidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXRmluRlxvRmZuRlxvRllGXG9GOkZBRkFGPS8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYyLUYsNiVRI3kxRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTJGJ0YvRjJGPS1GLDYlUSN5M0YnRi9GMkY9LUYsNiVRI3k0RidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXRmluRlxvRmZuRlxvRllGXG9GOkZBRkFGPS8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbW5HNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJw==">IiIi</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L997" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcHBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNmFvLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1GLDYlUSN5M0YnRi9GMi1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEieEYnRi9GMkZZRlYtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpb0ZPLUYsNiVRImJGJ0YvRjJGWUZWRlktRiw2JVEjeTJGJ0YvRjJGWS1GLDYlUSN5NEYnRi9GMkZcb0Zib0ZZRl5wLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam9GT0ZbcEZZRlZGWUZecEZZRmluRlxvRmJvRllGaW5GZW8tRlI2JC1GIzYmRltwRmVvLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RllGXnBGWUZpbkZZRmFwRlxvRmJvRllGYXBGZHBGZ3BGWUZWRllGaW5GWUZhcEZcby1JJW1zdXBHRiQ2JUZiby1GIzYlLUZccTYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRwLUZSNiQtRiM2K0ZWRllGaW5GZW9GXnBGWUZhcC8lK2V4ZWN1dGFibGVHRj1GOUY5RllGYm9GZHAtRlI2JC1GIzYnRltwRmVvRltxRl5yRjlGOUZZRlZGWUZecEZZRmluRllGYXBGXnJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRl5yRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjcHBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNmFvLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1GLDYlUSN5M0YnRi9GMi1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmZuL0ZOUSwwLjMzMzMzMzNlbUYnRk8tRiw2JVEieEYnRi9GMkZZRlYtRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZpb0ZPLUYsNiVRImJGJ0YvRjJGWUZWRlktRiw2JVEjeTJGJ0YvRjJGWS1GLDYlUSN5NEYnRi9GMkZcb0Zib0ZZRl5wLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGaG9Gam9GT0ZbcEZZRlZGWUZecEZZRmluRlxvRmJvRllGaW5GZW8tRlI2JC1GIzYmRltwRmVvLUkjbW5HRiQ2JFEiMUYnRjlGOUY5RllGXnBGWUZpbkZZRmFwRlxvRmJvRllGYXBGZHBGZ3BGWUZWRllGaW5GWUZhcEZcby1JJW1zdXBHRiQ2JUZiby1GIzYlLUZccTYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmRwLUZSNiQtRiM2K0ZWRllGaW5GZW9GXnBGWUZhcC8lK2V4ZWN1dGFibGVHRj1GOUY5RllGYm9GZHAtRlI2JC1GIzYnRltwRmVvRltxRl5yRjlGOUZZRlZGWUZecEZZRmluRllGYXBGXnJGOUY5LyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPRl5yRjk=</Equation></Text-field>
</Input>
</Group>
<Group labelreference="L1000" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L991" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjRE9GJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkUtRiw2JVEjcHBGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZnbkZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkbWFwRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjRE9GJ0YvRjItSSNtb0dGJDYuUSIsRicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkUtRiw2JVEjcHBGJ0YvRjIvJStleGVjdXRhYmxlR0ZFRkFGQUZnbkZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSVtcm93R0YkNiYtSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R1EmZmFsc2VGJ0Y0RjQvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0YnRjRGPUZA">PCM8IyIiIQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L996" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">define odd part of m=g[-]:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1118" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjdjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVEjeTFGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjdjJGJ0YvRjJGNS1GLDYlUSN5MkYnRi9GMkZaLUYsNiVRI3YzRidGL0YyRjUtRiw2JVEjeTRGJ0YvRjJGWi1GLDYlUSN2NEYnRi9GMkY1LUYsNiVRI3kzRidGL0YyRlovJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY1LUkjbWlHRiQ2JVEjdjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVEjeTFGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjdjJGJ0YvRjJGNS1GLDYlUSN5MkYnRi9GMkZaLUYsNiVRI3YzRidGL0YyRjUtRiw2JVEjeTRGJ0YvRjJGWi1GLDYlUSN2NEYnRi9GMkY1LUYsNiVRI3kzRidGL0YyRlovJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjdjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2MUdGKCwkSSN5MUdGKCEiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjdjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2MkdGKEkjeTJHRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjdjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTRGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2M0dGKEkjeTRHRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjdjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTNGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2NEdGKEkjeTNHRig3I0Yu</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1109" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">define two obvious sl2's</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1119" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEjWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjWDFGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG9GTy1JKG1mZW5jZWRHRiQ2JC1GIzYzLUklbXN1cEdGJDYlLUYsNiVRInhGJ0YvRjItRiM2JS1GUjYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW9GTy1GX282JC1GIzYrLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWS9GTkZaRk8tRiw2JVEjeTNGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbb0Zdb0ZPLUYsNiVRI3kyRidGL0YyRltxLUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3FGZm9GYXAtRl9vNiQtRiM2Jy1GLDYlUSJhRidGL0YyRmJxRlFGW3JGOUY5RltxRmhwRltxRmVxRltxRl9xRltxRmhxRltyRjlGOUZVLUYsNiVRI0gxRidGL0YyRjUtRiw2JVEjSkJGJ0YvRjItRl9vNiQtRiM2J0Zlbi1GNjYuUSIsRidGOUY7RlhGQEZCRkRGRkZIRlkvRk5RLDAuMzMzMzMzM2VtRidGT0YrRltyRjlGOUZVLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlovJSZkZXB0aEdGaHMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTJGJ0YvRjJGNUZocEZbcUZlcUZVLUYsNiVRI1gyRidGL0YyRjVGaG5GX3FGW3FGaHFGVS1GLDYlUSNIMkYnRi9GMkY1RmdyLUZfbzYkLUYjNidGY3RGXnNGYHRGW3JGOUY5RlVGW3JGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZFLUkjbWlHRiQ2JVEjWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjWDFGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG9GTy1JKG1mZW5jZWRHRiQ2JC1GIzYzLUklbXN1cEdGJDYlLUYsNiVRInhGJ0YvRjItRiM2JS1GUjYkUSIyRidGOUYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW9GTy1GX282JC1GIzYrLUYsNiVRI3kxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGWS9GTkZaRk8tRiw2JVEjeTNGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZbb0Zdb0ZPLUYsNiVRI3kyRidGL0YyRltxLUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjlGW3FGZm9GYXAtRl9vNiQtRiM2Jy1GLDYlUSJhRidGL0YyRmJxRlFGW3JGOUY5RltxRmhwRltxRmVxRltxRl9xRltxRmhxRltyRjlGOUZVLUYsNiVRI0gxRidGL0YyRjUtRiw2JVEjSkJGJ0YvRjItRl9vNiQtRiM2J0Zlbi1GNjYuUSIsRidGOUY7RlhGQEZCRkRGRkZIRlkvRk5RLDAuMzMzMzMzM2VtRidGT0YrRltyRjlGOUZVLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlovJSZkZXB0aEdGaHMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEjWTJGJ0YvRjJGNUZocEZbcUZlcUZVLUYsNiVRI1gyRidGL0YyRjVGaG5GX3FGW3FGaHFGVS1GLDYlUSNIMkYnRi9GMkY1RmdyLUZfbzYkLUYjNidGY3RGXnNGYHRGW3JGOUY5RlVGW3JGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjWTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSIxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNZMUdGKCIiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1JJW1zdXBHRiQ2JS1GLDYlUSJ4RidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GIzYmRlotRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZnb0ZPLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRmNvLUYsNiZRI3kzRidGL0ZjcEYyRjlGXm8tRiM2Ji1GLDYmUSN5MkYnRi9GY3BGMkZjby1GLDYmUSN5NEYnRi9GY3BGMkY5RjlGOUY5Rl5vLUYjNiYtRmpvNiQtRiM2Ji1GLDYlUSJhRidGL0YyRl5vLUZobjYkUSIxRidGOUY5RjlGY28tRiM2KkZgcEZjb0ZbcUZjb0ZmcEZjb0ZecUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMUdGKCwoKiRJInhHRigiIiMhIiIqJkYwIiIiLCYtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRJI3kxR0YoSSN5M0dGKEY0LUY3NiRJI3kyR0YoSSN5NEdGKEY0RjRGNComLCZJImFHRihGNEY0RjRGNC1GNzYmRkBGREZBRkVGNEY0NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjSDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW5GTy1GLDYlUSJ4RidGL0YyRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZeb0ZPLUYjNiYtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZXLUYsNiZRI3kzRidGL0Zlb0YyRjlGam4tRiM2Ji1GLDYmUSN5MkYnRi9GZW9GMkZXLUYsNiZRI3k0RidGL0Zlb0YyRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMUdGKCwoSSJ4R0YoIiIjLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRighIiItRjI2JEkjeTJHRihJI3k0R0YoRj03I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTJGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNZMkdGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3kyR0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjWDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiZRI3kzRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdb0ZPLUYsNiZRI3k0RidGL0ZmbkYyRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYMkdGKCwkLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5M0dGKEkjeTRHRighIiI3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjSDJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1GLDYmUSN5M0YnRi9GVkYyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBvRk8tRiM2Ji1GLDYmUSN5MkYnRi9GVkYyRlktRiw2JlEjeTRGJ0YvRlZGMkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIMkdGKCwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRigiIiItRjA2JEkjeTJHRihJI3k0R0YoRjs3I0Yu</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" hide-input="false" labelreference="L1102" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI0gxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI1gxRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUkjbW5HRiQ2JFEiMkYnRkwtRkk2LlEifkYnRkxGTkZlb0ZTRlVGV0ZZRmVuRmduL0Zbb0ZpbkZdb0Zfb0ZIRj4tRjY2JC1GIzYmRkVGSC1GLDYlUSNZMUYnRi9GMkZMRkwtRkk2LlEiK0YnRkxGTkZlb0ZTRlVGV0ZZRmVuRmZvRmhvRl1vRmlvRl1wRmVwRkhGPi1GNjYkLUYjNiZGX29GSEZlcEZMRkxGYm9GRS8lK2V4ZWN1dGFibGVHRlBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9xRkxGTEZIRistRjY2JC1GIzYkLUY2NiYtRiM2NUY+LUY2NiQtRiM2Ji1GLDYlUSNIMkYnRi9GMkZILUYsNiVRI1gyRidGL0YyRkxGTEZib0Zpb0ZdcEZmckZIRj4tRjY2JC1GIzYmRmNyRkgtRiw2JVEjWTJGJ0YvRjJGTEZMRmhwRmlvRl1wRl1zRkhGPi1GNjYkLUYjNiZGZnJGSEZdc0ZMRkxGYm9GY3JGTEZMRmFxRmRxRkxGTEZfcUZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI0gxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI1gxRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUkjbW5HRiQ2JFEiMkYnRkwtRkk2LlEifkYnRkxGTkZlb0ZTRlVGV0ZZRmVuRmduL0Zbb0ZpbkZdb0Zfb0ZIRj4tRjY2JC1GIzYmRkVGSC1GLDYlUSNZMUYnRi9GMkZMRkwtRkk2LlEiK0YnRkxGTkZlb0ZTRlVGV0ZZRmVuRmZvRmhvRl1vRmlvRl1wRmVwRkhGPi1GNjYkLUYjNiZGX29GSEZlcEZMRkxGYm9GRS8lK2V4ZWN1dGFibGVHRlBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRl9xRkxGTEZIRistRjY2JC1GIzYkLUY2NiYtRiM2NUY+LUY2NiQtRiM2Ji1GLDYlUSNIMkYnRi9GMkZILUYsNiVRI1gyRidGL0YyRkxGTEZib0Zpb0ZdcEZmckZIRj4tRjY2JC1GIzYmRmNyRkgtRiw2JVEjWTJGJ0YvRjJGTEZMRmhwRmlvRl1wRl1zRkhGPi1GNjYkLUYjNiZGZnJGSEZdc0ZMRkxGYm9GY3JGTEZMRmFxRmRxRkxGTEZfcUZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGPUYwRjdGMC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni5RKCZjb21tYTtGJ0Y0RjtGPkZBRkNGRUZHRklGS0ZORlFGK0Y0">NiQ3JSIiIUYkRiRGIw==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1035" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">the basis of g0</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1120" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRInhGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjZzJGJ0YvRjJGNS1GLDYlUSN5MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlgvRk5GWUZPLUYsNiVRI3kzRidGL0YyRlQtRiw2JVEjZzNGJ0YvRjJGNUZnbkZqbi1GLDYlUSN5NEYnRi9GMkZULUYsNiVRI2c0RidGL0YyRjUtRiw2JVEjeTJGJ0YvRjJGam5GXm9GVC1GLDYlUSNnNUYnRi9GMkY1RmpvRmpuRmRvRlQvJStleGVjdXRhYmxlR0Y9Rjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZALUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRInhGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjZzJGJ0YvRjJGNS1GLDYlUSN5MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIRlgvRk5GWUZPLUYsNiVRI3kzRidGL0YyRlQtRiw2JVEjZzNGJ0YvRjJGNUZnbkZqbi1GLDYlUSN5NEYnRi9GMkZULUYsNiVRI2c0RidGL0YyRjUtRiw2JVEjeTJGJ0YvRjJGam5GXm9GVC1GLDYlUSNnNUYnRi9GMkY1RmpvRmpuRmRvRlQvJStleGVjdXRhYmxlR0Y9Rjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEieEYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnMUdGKEkieEdGKDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTNGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnMkdGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3kzR0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTRGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnM0dGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3k0R0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTNGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnNEdGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3kzR0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZzVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTRGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNnNUdGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3k0R0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1122" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEkZ2VuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJiRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRI2cxRidGL0YyLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW29GTy1GLDYlUSJjRidGL0YyRlQtRiw2JVEjZzJGJ0YvRjJGZ24tRiw2JVEiZEYnRi9GMkZULUYsNiVRI2czRidGL0YyRmduLUYsNiVRImVGJ0YvRjJGVC1GLDYlUSNnNEYnRi9GMkZnbi1GLDYlUSJmRidGL0YyRlQtRiw2JVEjZzVGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZdcTYmLUYjNjctRiw2JVEjSkJGJ0YvRjItRl1xNiQtRiM2Jy1GLDYlUSNYMUYnRi9GMi1GNjYuUSIsRidGOUY7RmhwRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GKy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSNtbkdGJDYkUSIwRidGOUZfckZlcS1GXXE2JC1GIzYnLUYsNiVRI1gyRidGL0YyRl9yRitGZHJGOUY5RmZyRmlyRl9yRmVxLUZdcTYkLUYjNictRiw2JVEjWTFGJ0YvRjJGX3JGK0ZkckY5RjlGZnJGaXJGX3JGZXEtRl1xNiQtRiM2Jy1GLDYlUSNZMkYnRi9GMkZfckYrRmRyRjlGOUZmckZpckZkckY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9yLUZdcTYmLUYjNi1GUUZfckZdb0ZfckZjb0ZfckZpb0ZfckZfcEZkckY5RjlGYnRGZXRGZHJGOUY5RmVwRmRyRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEkZ2VuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSJiRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWEZPLUYsNiVRI2cxRidGL0YyLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GW29GTy1GLDYlUSJjRidGL0YyRlQtRiw2JVEjZzJGJ0YvRjJGZ24tRiw2JVEiZEYnRi9GMkZULUYsNiVRI2czRidGL0YyRmduLUYsNiVRImVGJ0YvRjJGVC1GLDYlUSNnNEYnRi9GMkZnbi1GLDYlUSJmRidGL0YyRlQtRiw2JVEjZzVGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSZzb2x2ZUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUZdcTYmLUYjNjctRiw2JVEjSkJGJ0YvRjItRl1xNiQtRiM2Jy1GLDYlUSNYMUYnRi9GMi1GNjYuUSIsRidGOUY7RmhwRkBGQkZERkZGSEZXL0ZOUSwwLjMzMzMzMzNlbUYnRk9GKy8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIj1GJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tSSNtbkdGJDYkUSIwRidGOUZfckZlcS1GXXE2JC1GIzYnLUYsNiVRI1gyRidGL0YyRl9yRitGZHJGOUY5RmZyRmlyRl9yRmVxLUZdcTYkLUYjNictRiw2JVEjWTFGJ0YvRjJGX3JGK0ZkckY5RjlGZnJGaXJGX3JGZXEtRl1xNiQtRiM2Jy1GLDYlUSNZMkYnRi9GMkZfckYrRmRyRjlGOUZmckZpckZkckY5RjkvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRl9yLUZdcTYmLUYjNi1GUUZfckZdb0ZfckZjb0ZfckZpb0ZfckZfcEZkckY5RjlGYnRGZXRGZHJGOUY5RmVwRmRyRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEkZ2VuRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYjNiYtRiw2JVEiYkYnRi9GMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlpGTy1GLDYlUSJ4RidGL0YyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl1vRk8tRiM2Ji1GLDYlUSJjRidGL0YyRlYtRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRlYtRiw2JlEjeTNGJ0YvRmlvRjJGOUY5RmluLUYjNiYtRiw2JVEiZEYnRi9GMkZWLUYjNiZGZm9GVi1GLDYmUSN5NEYnRi9GaW9GMkY5RjlGaW4tRiM2Ji1GLDYlUSJlRidGL0YyRlYtRiM2Ji1GLDYmUSN5MkYnRi9GaW9GMkZWRlxwRjlGOUZpbi1GIzYmLUYsNiVRImZGJ0YvRjJGVi1GIzYmRmBxRlZGZnBGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSRnZW5HRigsLComSSJiR0YoIiIiSSJ4R0YoRjFGMSomSSJjR0YoRjEtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiRJI3kxR0YoSSN5M0dGKEYxRjEqJkkiZEdGKEYxLUY2NiRGP0kjeTRHRihGMUYxKiZJImVHRihGMS1GNjYkSSN5MkdGKEZARjFGMSomSSJmR0YoRjEtRjY2JEZKRkVGMUYxNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYuLUYsNiYtSSNtaUdGJDYlUSJiRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJmVxdWFscztGJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGUS8lKWVxdWFsaXR5R0ZCLUkjbW5HRiQ2JFEiMEYnRj5GPi1GOzYuUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRlQtRiw2Ji1GMTYlUSJjRidGNEY3RjotRiw2JS1GOzYuUSomdW1pbnVzMDtGJ0Y+RkBGQ0ZFRkdGSUZLRk0vRlBRLDAuMjIyMjIyMmVtRicvRlNGZ29GVC1GMTYlUSJmRidGNEY3Rj5GPkZaLUYsNiYtRjE2JVEiZEYnRjRGN0Y6Rl5wRj5GWi1GLDYmLUYxNiVRImVGJ0Y0RjdGOkZjcEY+RlotRiw2JkZpb0Y6RmlvRj4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCcvSSJiRzYiIiIhL0kiY0dGJSwkSSJmR0YlISIiL0kiZEdGJUYtL0kiZUdGJUYvL0YqRio=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1123" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjSDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRI2cyRidGL0YyLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYRk8tRiw2JVEjZzVGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjWDNGJ0YvRjJGNS1GLDYlUSNnNEYnRi9GMkZnbi1GLDYlUSNZM0YnRi9GMkY1LUYsNiVRI2czRidGL0YyRmduLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjSDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRI2cyRidGL0YyLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZYRk8tRiw2JVEjZzVGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjWDNGJ0YvRjJGNS1GLDYlUSNnNEYnRi9GMkZnbi1GLDYlUSNZM0YnRi9GMkY1LUYsNiVRI2czRidGL0YyRmduLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiZRI3kyRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdb0ZPLUYsNiZRI3k0RidGL0ZmbkYyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZPLUYjNiYtRiw2JlEjeTFGJ0YvRmZuRjJGaW4tRiw2JlEjeTNGJ0YvRmZuRjJGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNIM0dGKCwmLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MkdGKEkjeTRHRighIiItRjA2JEkjeTFHRihJI3kzR0YoIiIiNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWDNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTNGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNYM0dGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3kzR0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjWTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tRiw2JlEjeTRGJ0YvRlRGMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNZM0dGKC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3k0R0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1097" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNIM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni5RKCZtaW51cztGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXm9GWC1JI21uR0YkNiRRIjJGJ0ZBLUY+Ni5RIn5GJ0ZBRkNGXG9GSEZKRkxGTkZQRlIvRlZGVEZYRlpGPUYrLUY2NiQtRiM2J0Y6Rj0tRiw2JVEjWTNGJ0YvRjJGZ25GQUZBLUY+Ni5RIitGJ0ZBRkNGXG9GSEZKRkxGTkZQRl1vRl9vRlhGYG9GZG9GXHBGPUYrLUY2NiQtRiM2J0ZaRj1GXHBGZ25GQUZBRmluRjpGZ25GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNIM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSNYM0YnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBLUY+Ni5RKCZtaW51cztGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXm9GWC1JI21uR0YkNiRRIjJGJ0ZBLUY+Ni5RIn5GJ0ZBRkNGXG9GSEZKRkxGTkZQRlIvRlZGVEZYRlpGPUYrLUY2NiQtRiM2J0Y6Rj0tRiw2JVEjWTNGJ0YvRjJGZ25GQUZBLUY+Ni5RIitGJ0ZBRkNGXG9GSEZKRkxGTkZQRl1vRl9vRlhGYG9GZG9GXHBGPUYrLUY2NiQtRiM2J0ZaRj1GXHBGZ25GQUZBRmluRjpGZ25GQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGLw==">NiUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1098" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNj8tRkw2KFEjeTNGJy8lJWJvbGRHRlFGT0YvL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GLDYxRk5GZm5GLy9GM0Zcb0ZqbkY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUZMNihRI3k0RidGZm5GT0YvRmhuRmpuLUYsNjFRIixGJ0ZmbkYvRl9vRmpuRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZMNihRInhGJ0ZmbkZPRi9GaG5Gam5GXW8tRkw2KFEjeTFGJ0ZmbkZPRi9GaG5Gam4tRiw2MVEiK0YnRmZuRi9GX29Gam5GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZjcEZJLUZMNihRImFGJ0ZmbkZPRi9GaG5Gam5GXW9GXHBGXW8tRkw2KFEjeTJGJ0ZmbkZPRi9GaG5Gam5GXW9GYG9GY29GaW9GXW9GaHAtRiw2MVEoJm1pbnVzO0YnRmZuRi9GX29Gam5GNUY4RjpGPEY+RkBGQkZicEZkcEZJRmVwRl1vRlxwRl1vRmhwRl1vRlkvJTBmb250X3N0eWxlX25hbWVHUSgyRH5NYXRoRidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY28tRlU2Jy1GIzY7RmlvRl1vRllGX3AtRlU2Jy1GIzYnRmVwRl9wLUkjbW5HRiQ2J1EiMUYnRmZuRi9GX29Gam5GXnFGMkZmbkYvRl9vRmpuRl1vRmhwRl1vRllGXW9GYG9GY29GaW9GXW9GYG9GW3FGW3JGXW9GXHBGXW9GWUZdb0Zgb0ZecUYyRi9GMkZhcUZkcS8lK2V4ZWN1dGFibGVHRjdGMg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbW9HRiQ2L1EiI0YnLyUrZm9yZWdyb3VuZEdRLlsxMDIsMTAyLDE1M11GJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGRi8lKWVxdWFsaXR5R0Y3LUkjbWlHRiQ2JlEifkYnLyUnaXRhbGljR1EldHJ1ZUYnRi8vRjNRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYnLUYjNj8tRkw2KFEjeTNGJy8lJWJvbGRHRlFGT0YvL0YzUSxib2xkLWl0YWxpY0YnLyUrZm9udHdlaWdodEdRJWJvbGRGJy1GLDYxRk5GZm5GLy9GM0Zcb0ZqbkY1RjhGOkY8Rj5GQEZCRkRGR0ZJLUZMNihRI3k0RidGZm5GT0YvRmhuRmpuLUYsNjFRIixGJ0ZmbkYvRl9vRmpuRjUvRjlGUUY6RjxGPkZARkJGRC9GSFEsMC4zMzMzMzMzZW1GJ0ZJLUZMNihRInhGJ0ZmbkZPRi9GaG5Gam5GXW8tRkw2KFEjeTFGJ0ZmbkZPRi9GaG5Gam4tRiw2MVEiK0YnRmZuRi9GX29Gam5GNUY4RjpGPEY+RkBGQi9GRVEsMC4yMjIyMjIyZW1GJy9GSEZjcEZJLUZMNihRImFGJ0ZmbkZPRi9GaG5Gam5GXW9GXHBGXW8tRkw2KFEjeTJGJ0ZmbkZPRi9GaG5Gam5GXW9GYG9GY29GaW9GXW9GaHAtRiw2MVEoJm1pbnVzO0YnRmZuRi9GX29Gam5GNUY4RjpGPEY+RkBGQkZicEZkcEZJRmVwRl1vRlxwRl1vRmhwRl1vRlkvJTBmb250X3N0eWxlX25hbWVHUSgyRH5NYXRoRidGMkYvRjIvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY28tRlU2Jy1GIzY7RmlvRl1vRllGX3AtRlU2Jy1GIzYnRmVwRl9wLUkjbW5HRiQ2J1EiMUYnRmZuRi9GX29Gam5GXnFGMkZmbkYvRl9vRmpuRl1vRmhwRl1vRllGXW9GYG9GY29GaW9GXW9GYG9GW3FGW3JGXW9GXHBGXW9GWUZdb0Zgb0ZecUYyRi9GMkZhcUZkcS8lK2V4ZWN1dGFibGVHRjdGMg==</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L1101" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">bases of odd parts of g[1] and g[2]</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1124" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRInhGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEjeTRGJ0YvRjItRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbb0ZPLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiYUYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlQtRiw2JVEjeTFGJ0YvRjJGVC1GLDYlUSN5M0YnRi9GMkZURlotRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSN3MkYnRi9GMkY1RlFGVEZhcEZlb0Zdb0ZULUYsNiVRI3kyRidGL0YyRlRGYXBGVEZaRmRwLUYsNiVRI3czRidGL0YyRjUtRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk8tRl5vNiQtRiM2L0ZRRlRGXnBGZW9GYm9GVEZecEZURltxRlRGWkZccEY5RjlGZHAtRiw2JVEjdzRGJ0YvRjJGNS1GXm82JC1GIzYvRlFGVEZbcUZnbkZib0ZURl5wRlRGW3FGVEZhcEZccEY5RjlGZHBGXHBGOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZJLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUYsNiVRInhGJ0YvRjItRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZYRk8tRiw2JVEjeTRGJ0YvRjItRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbb0ZPLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEiYUYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk8tSSNtbkdGJDYkUSIxRidGOS8lK2V4ZWN1dGFibGVHRj1GOUY5RlQtRiw2JVEjeTFGJ0YvRjJGVC1GLDYlUSN5M0YnRi9GMkZURlotRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSN3MkYnRi9GMkY1RlFGVEZhcEZlb0Zdb0ZULUYsNiVRI3kyRidGL0YyRlRGYXBGVEZaRmRwLUYsNiVRI3czRidGL0YyRjUtRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk8tRl5vNiQtRiM2L0ZRRlRGXnBGZW9GYm9GVEZecEZURltxRlRGWkZccEY5RjlGZHAtRiw2JVEjdzRGJ0YvRjJGNS1GXm82JC1GIzYvRlFGVEZbcUZnbkZib0ZURl5wRlRGW3FGVEZhcEZccEY5RjlGZHBGXHBGOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJ4RidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYsNiZRI3k0RidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjJGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBvRk8tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRk8tSSNtbkdGJDYkUSIxRidGOUY5RjlGVi1GIzYoLUYsNiZRI3kxRidGL0ZpbkYyRlYtRiw2JlEjeTNGJ0YvRmluRjJGVkZmbkY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN3MUdGKCwmKiZJInhHRigiIiJJI3k0R0YoRjFGMSomLCZJImFHRihGMUYxRjFGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUkjeTFHRihJI3kzR0YoRjJGMSEiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJ4RidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYsNiZRI3kzRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjJGOS1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GYG9GTy1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEiYUYnRi9GMkZcby1JI21uR0YkNiRRIjFGJ0Y5RjlGOUZWLUYjNigtRiw2JlEjeTJGJ0YvRmluRjJGVkZmbkZWLUYsNiZRI3k0RidGL0ZpbkYyRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN3MkdGKCwmKiZJInhHRigiIiJJI3kzR0YoRjFGMSomLCZJImFHRihGMUYxRjFGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUkjeTJHRihGMkkjeTRHRihGMUYxNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdzNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiVRInhGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqbkZPLUYsNiZRI3kxRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjJGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZPLUYjNiYtRiw2JVEiYUYnRi9GMkZmbi1GIzYoRlxvRmZuLUYsNiZRI3kyRidGL0Zfb0YyRmZuLUYsNiZRI3k0RidGL0Zfb0YyRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN3M0dGKCwmKiZJInhHRigiIiJJI3kxR0YoRjEhIiIqJkkiYUdGKEYxLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlRjJJI3kyR0YoSSN5NEdGKEYxRjM3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdzRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJ4RidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYsNiZRI3kyRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjJGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBvRk8tRiM2Ji1GLDYlUSJhRidGL0YyRlYtRiM2KC1GLDYmUSN5MUYnRi9GaW5GMkZWRmZuRlYtRiw2JlEjeTNGJ0YvRmluRjJGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN3NEdGKCwmKiZJInhHRigiIiJJI3kyR0YoRjFGMSomSSJhR0YoRjEtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVJI3kxR0YoRjJJI3kzR0YoRjEhIiI3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1083" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">g[-2]: v2 is the highest weight vector, v1 is the lowest:</Font></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbW9HRiQ2LlEqJnVtaW51czA7RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRjQvJSpzeW1tZXRyaWNHRjQvJShsYXJnZW9wR0Y0LyUubW92YWJsZWxpbWl0c0dGNC8lJ2FjY2VudEdGNC8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRkMvJSllcXVhbGl0eUdGNC1GIzYmLUkjbWlHRiQ2JlEjeTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YwUSdpdGFsaWNGJy1GLDYuUTEmSW52aXNpYmxlVGltZXM7RidGL0YyRjVGN0Y5RjtGPUY/L0ZCUSYwLjBlbUYnL0ZFRlpGRi1GSzYmUSN5M0YnRk5GUUZURi8tRiw2LlEnJnBsdXM7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGLUYjNiYtRks2JlEjeTJGJ0ZORlFGVEZWLUZLNiZRI3k0RidGTkZRRlRGL0Yv">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsJi1JIipHNiVGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmNiRJI3kxR0YoSSN5M0dGKCEiIi1GLjYkSSN5MkdGKEkjeTRHRigiIiJGKw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1125" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNYM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSN2MkYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRj1GKy1GNjYkLUYjNictRiw2JVEjSDNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZW9GWEZaRj1GKy1GNjYkLUYjNictRiw2JVEjWTNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSgmbWludXM7RidGQUZDRmNvRkhGSkZMRk5GUEZkb0Zmb0ZYLUYsNiVRI3YxRidGL0YyRj1GKy1GNjYkLUYjNidGOkY9RmFwRmduRkFGQUZgb0ZaRj1GKy1GNjYkLUYjNidGXW9GPUZhcEZnbkZBRkEtRj42LlEiK0YnRkFGQ0Zjb0ZIRkpGTEZORlBGZG9GZm9GWEZhcEY9RistRjY2JC1GIzYnRltwRj1GYXBGZ25GQUZBLUY+Ni5RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZYRmduRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNYM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSN2MkYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRj1GKy1GNjYkLUYjNictRiw2JVEjSDNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZW9GWEZaRj1GKy1GNjYkLUYjNictRiw2JVEjWTNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSgmbWludXM7RidGQUZDRmNvRkhGSkZMRk5GUEZkb0Zmb0ZYLUYsNiVRI3YxRidGL0YyRj1GKy1GNjYkLUYjNidGOkY9RmFwRmduRkFGQUZgb0ZaRj1GKy1GNjYkLUYjNidGXW9GPUZhcEZnbkZBRkEtRj42LlEiK0YnRkFGQ0Zjb0ZIRkpGTEZORlBGZG9GZm9GWEZhcEY9RistRjY2JC1GIzYnRltwRj1GYXBGZ25GQUZBLUY+Ni5RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZYRmduRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGLw==">NigiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1100" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">g[-1]: v4 is the highest, v3 is the lowest:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1126" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNYM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSN2NEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRj1GKy1GNjYkLUYjNictRiw2JVEjSDNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZW9GWEZaRj1GKy1GNjYkLUYjNictRiw2JVEjWTNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSgmbWludXM7RidGQUZDRmNvRkhGSkZMRk5GUEZkb0Zmb0ZYLUYsNiVRI3YzRidGL0YyRj1GKy1GNjYkLUYjNidGOkY9RmFwRmduRkFGQUZgb0ZaRj1GKy1GNjYkLUYjNidGXW9GPUZhcEZnbkZBRkEtRj42LlEiK0YnRkFGQ0Zjb0ZIRkpGTEZORlBGZG9GZm9GWEZhcEY9RistRjY2JC1GIzYnRltwRj1GYXBGZ25GQUZBLUY+Ni5RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZYRmduRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY+LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSNYM0YnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRS1GLDYlUSN2NEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRj1GKy1GNjYkLUYjNictRiw2JVEjSDNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSomdW1pbnVzMDtGJ0ZBRkMvRkdGRUZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGZW9GWEZaRj1GKy1GNjYkLUYjNictRiw2JVEjWTNGJ0YvRjJGPUZaRmduRkFGQS1GPjYuUSgmbWludXM7RidGQUZDRmNvRkhGSkZMRk5GUEZkb0Zmb0ZYLUYsNiVRI3YzRidGL0YyRj1GKy1GNjYkLUYjNidGOkY9RmFwRmduRkFGQUZgb0ZaRj1GKy1GNjYkLUYjNidGXW9GPUZhcEZnbkZBRkEtRj42LlEiK0YnRkFGQ0Zjb0ZIRkpGTEZORlBGZG9GZm9GWEZhcEY9RistRjY2JC1GIzYnRltwRj1GYXBGZ25GQUZBLUY+Ni5RIjtGJ0ZBRkNGRkZIRkpGTEZORlBGUi9GVlEsMC4yNzc3Nzc4ZW1GJ0ZYRmduRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGLw==">NigiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1113" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">g[1]: w4 is the highest, w3 is the lowest</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1127" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3c0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNIM0YnRi9GMkZIRl9vRmJvRkxGTC1GSTYuUSomdW1pbnVzMDtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GYHBGXW9GX29GSEY+LUY2NiQtRiM2Jy1GLDYlUSNZM0YnRi9GMkZIRl9vRmJvRkxGTEZbcC1GLDYlUSN3M0YnRi9GMkZib0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYm9GTEZMRkhGKy1GNjYkLUYjNiUtRjY2Ji1GIzYwRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGW3BGX29GSEY+LUY2NiQtRiM2J0Zob0ZIRmlwRmJvRkxGTC1GSTYuUSIrRidGTEZORl5wRlNGVUZXRllGZW5GX3BGYXBGXW9GaXBGSEY+LUY2NiQtRiM2J0ZmcEZIRmlwRmJvRkxGTEZib0ZMRkxGXHFGX3FGYm9GTEZMLUZJNi5RIjtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4yNzc3Nzc4ZW1GJ0Zdb0Zib0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3c0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNIM0YnRi9GMkZIRl9vRmJvRkxGTC1GSTYuUSomdW1pbnVzMDtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GYHBGXW9GX29GSEY+LUY2NiQtRiM2Jy1GLDYlUSNZM0YnRi9GMkZIRl9vRmJvRkxGTEZbcC1GLDYlUSN3M0YnRi9GMkZib0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYm9GTEZMRkhGKy1GNjYkLUYjNiUtRjY2Ji1GIzYwRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGW3BGX29GSEY+LUY2NiQtRiM2J0Zob0ZIRmlwRmJvRkxGTC1GSTYuUSIrRidGTEZORl5wRlNGVUZXRllGZW5GX3BGYXBGXW9GaXBGSEY+LUY2NiQtRiM2J0ZmcEZIRmlwRmJvRkxGTEZib0ZMRkxGXHFGX3FGYm9GTEZMLUZJNi5RIjtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4yNzc3Nzc4ZW1GJ0Zdb0Zib0ZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGPUYwRjdGMC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni5RKCZjb21tYTtGJ0Y0RjtGPkZBRkNGRUZHRklGS0ZORlFGK0Y0">NiQ3JSIiIUYkRiRGIw==</Equation></Text-field>
</Output>
</Group></Presentation-Block><Presentation-Block>
<Group view="code" labelreference="L1086" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">g[2]: w2 is the highest, w1 is the lowest:</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1128" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3cyRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNIM0YnRi9GMkZIRl9vRmJvRkxGTC1GSTYuUSomdW1pbnVzMDtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GYHBGXW9GX29GSEY+LUY2NiQtRiM2Jy1GLDYlUSNZM0YnRi9GMkZIRl9vRmJvRkxGTEZbcC1GLDYlUSN3MUYnRi9GMkZib0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYm9GTEZMRkhGKy1GNjYkLUYjNiUtRjY2Ji1GIzYwRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGW3BGX29GSEY+LUY2NiQtRiM2J0Zob0ZIRmlwRmJvRkxGTC1GSTYuUSIrRidGTEZORl5wRlNGVUZXRllGZW5GX3BGYXBGXW9GaXBGSEY+LUY2NiQtRiM2J0ZmcEZIRmlwRmJvRkxGTEZib0ZMRkxGXHFGX3FGYm9GTEZMLUZJNi5RIjtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4yNzc3Nzc4ZW1GJ0Zdb0Zib0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3cyRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNIM0YnRi9GMkZIRl9vRmJvRkxGTC1GSTYuUSomdW1pbnVzMDtGJ0ZMRk4vRlJGUEZTRlVGV0ZZRmVuL0ZoblEsMC4yMjIyMjIyZW1GJy9GW29GYHBGXW9GX29GSEY+LUY2NiQtRiM2Jy1GLDYlUSNZM0YnRi9GMkZIRl9vRmJvRkxGTEZbcC1GLDYlUSN3MUYnRi9GMkZib0ZMRkwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGYm9GTEZMRkhGKy1GNjYkLUYjNiUtRjY2Ji1GIzYwRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGW3BGX29GSEY+LUY2NiQtRiM2J0Zob0ZIRmlwRmJvRkxGTC1GSTYuUSIrRidGTEZORl5wRlNGVUZXRllGZW5GX3BGYXBGXW9GaXBGSEY+LUY2NiQtRiM2J0ZmcEZIRmlwRmJvRkxGTEZib0ZMRkxGXHFGX3FGYm9GTEZMLUZJNi5RIjtGJ0ZMRk5GUUZTRlVGV0ZZRmVuRmduL0Zbb1EsMC4yNzc3Nzc4ZW1GJ0Zdb0Zib0ZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNiotSSNtbkdGJDYkUSIwRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEiLEYnRjQvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHUSV0cnVlRicvJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGPUYwRjdGMC8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGPUY0RjQvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0YnLUY4Ni5RKCZjb21tYTtGJ0Y0RjtGPkZBRkNGRUZHRklGS0ZORlFGK0Y0">NiQ3JSIiIUYkRiRGIw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1105" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">recheck the action of X1,Y1,X2,Y2</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1106" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjgtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3YxRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSN3M0YnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN2MkYnRi9GMkZib0ZMRkxGZG8tRkk2LlEifkYnRkxGTkZnb0ZTRlVGV0ZZRmVuRmduL0Zbb0ZpbkZdby1GLDYlUSN3NEYnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN2M0YnRi9GMkZib0ZMRkxGZG8tRiw2JVEjdzFGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkgtRiw2JVEjdjRGJ0YvRjJGTEZMRmRvLUYsNiVRI3cyRidGL0YyRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmBzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZcczYmRl5zRmFzRmNzL0Zmc1ElYXV0b0YnRistRjY2JC1GIzYkLUY2NiYtRiM2SkY+LUY2NiQtRiM2Ji1GLDYlUSNIMUYnRi9GMkZIRl9vRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GX29GSEY+LUY2NiQtRiM2JkZodEZIRmJwRkxGTEZbdUZicEZIRj4tRjY2JC1GIzYmRmh0RkhGYHFGTEZMRlt1RmBxRkhGPi1GNjYkLUYjNiZGaHRGSEZqcUZMRkxGW3VGanFGSEY+LUY2NiQtRiM2JkZodEZIRmNxRkxGTEZkb0ZjcUZIRj4tRjY2JC1GIzYmRmh0RkhGXXJGTEZMRmRvRl1yRkhGPi1GNjYkLUYjNiZGaHRGSEZbcEZMRkxGZG9GW3BGSEY+LUY2NiQtRiM2JkZodEZIRmlwRkxGTEZkb0ZpcEZMRkxGYHJGY3JGTEZMRmZyRltzRmhzRistRjY2JC1GIzYkLUY2NiYtRiM2NkY+LUY2NiQtRiM2Ji1GLDYlUSNZMUYnRi9GMkZIRltwRkxGTEZkb0Zfb0ZIRj4tRjY2JC1GIzYmRmZ3RkhGaXBGTEZMRmRvRmJwRkhGPi1GNjYkLUYjNiZGZndGSEZjcUZMRkxGZG9GYHFGSEY+LUY2NiQtRiM2JkZmd0ZIRl1yRkxGTEZkb0ZqcUZMRkxGYHJGY3JGTEZMRmZyRmJvRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjgtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI1gxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3YxRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSN3M0YnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN2MkYnRi9GMkZib0ZMRkxGZG8tRkk2LlEifkYnRkxGTkZnb0ZTRlVGV0ZZRmVuRmduL0Zbb0ZpbkZdby1GLDYlUSN3NEYnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN2M0YnRi9GMkZib0ZMRkxGZG8tRiw2JVEjdzFGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkgtRiw2JVEjdjRGJ0YvRjJGTEZMRmRvLUYsNiVRI3cyRidGL0YyRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmBzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZcczYmRl5zRmFzRmNzL0Zmc1ElYXV0b0YnRistRjY2JC1GIzYkLUY2NiYtRiM2SkY+LUY2NiQtRiM2Ji1GLDYlUSNIMUYnRi9GMkZIRl9vRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GX29GSEY+LUY2NiQtRiM2JkZodEZIRmJwRkxGTEZbdUZicEZIRj4tRjY2JC1GIzYmRmh0RkhGYHFGTEZMRlt1RmBxRkhGPi1GNjYkLUYjNiZGaHRGSEZqcUZMRkxGW3VGanFGSEY+LUY2NiQtRiM2JkZodEZIRmNxRkxGTEZkb0ZjcUZIRj4tRjY2JC1GIzYmRmh0RkhGXXJGTEZMRmRvRl1yRkhGPi1GNjYkLUYjNiZGaHRGSEZbcEZMRkxGZG9GW3BGSEY+LUY2NiQtRiM2JkZodEZIRmlwRkxGTEZkb0ZpcEZMRkxGYHJGY3JGTEZMRmZyRltzRmhzRistRjY2JC1GIzYkLUY2NiYtRiM2NkY+LUY2NiQtRiM2Ji1GLDYlUSNZMUYnRi9GMkZIRltwRkxGTEZkb0Zfb0ZIRj4tRjY2JC1GIzYmRmZ3RkhGaXBGTEZMRmRvRmJwRkhGPi1GNjYkLUYjNiZGZndGSEZjcUZMRkxGZG9GYHFGSEY+LUY2NiQtRiM2JkZmd0ZIRl1yRkxGTEZkb0ZqcUZMRkxGYHJGY3JGTEZMRmZyRmJvRkw=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyoiIiFGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1110" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNjotRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI1gyRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3YxRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUZJNi5RIn5GJ0ZMRk5GZW9GU0ZVRldGWUZlbkZnbi9GW29GaW5GXW8tRiw2JVEjdjNGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkgtRiw2JVEjdjJGJ0YvRjJGTEZMRmJvRmlvLUYsNiVRI3Y0RidGL0YyRkhGPi1GNjYkLUYjNiZGRUZILUYsNiVRI3czRidGL0YyRkxGTEZib0Zpby1GLDYlUSN3MUYnRi9GMkZIRj4tRjY2JC1GIzYmRkVGSC1GLDYlUSN3NEYnRi9GMkZMRkxGYm9GaW8tRiw2JVEjdzJGJ0YvRjJGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTC1GSTYuUSI7RidGTEZORlFGU0ZVRldGWUZlbkZnbi9GW29RLDAuMjc3Nzc3OGVtRidGXW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGXnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmpyNiZGXHNGX3NGYXMvRmRzUSVhdXRvRidGKy1GNjYkLUYjNiQtRjY2Ji1GIzZKRj4tRjY2JC1GIzYmLUYsNiVRI0gyRidGL0YyRkhGX29GTEZMLUZJNi5RIitGJ0ZMRk5GZW9GU0ZVRldGWUZlbkZmb0Zob0Zdb0Zfb0ZIRj4tRjY2JC1GIzYmRmZ0RkhGZHBGTEZMRml0RmRwRkhGPi1GNjYkLUYjNiZGZnRGSEZdcEZMRkxGYm9GXXBGSEY+LUY2NiQtRiM2JkZmdEZIRmdwRkxGTEZib0ZncEZIRj4tRjY2JC1GIzYmRmZ0RkhGYXFGTEZMRmJvRmFxRkhGPi1GNjYkLUYjNiZGZnRGSEZbckZMRkxGYm9GW3JGSEY+LUY2NiQtRiM2JkZmdEZIRl5xRkxGTEZpdEZecUZIRj4tRjY2JC1GIzYmRmZ0RkhGaHFGTEZMRml0RmhxRkxGTEZeckZhckZMRkxGZHJGaXJGZnNGKy1GNjYkLUYjNiQtRjY2Ji1GIzY4Rj4tRjY2JC1GIzYmLUYsNiVRI1kyRidGL0YyRkhGXXBGTEZMRmJvRmlvRl9vRkhGPi1GNjYkLUYjNiZGZHdGSEZncEZMRkxGYm9GaW9GZHBGSEY+LUY2NiQtRiM2JkZkd0ZIRmFxRkxGTEZib0ZecUZIRj4tRjY2JC1GIzYmRmR3RkhGW3JGTEZMRmJvRmhxRkxGTEZeckZhckZMRkxGZHIvJStleGVjdXRhYmxlR0ZQRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JC1GNjYmLUYjNjotRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI1gyRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3YxRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUZJNi5RIn5GJ0ZMRk5GZW9GU0ZVRldGWUZlbkZnbi9GW29GaW5GXW8tRiw2JVEjdjNGJ0YvRjJGSEY+LUY2NiQtRiM2JkZFRkgtRiw2JVEjdjJGJ0YvRjJGTEZMRmJvRmlvLUYsNiVRI3Y0RidGL0YyRkhGPi1GNjYkLUYjNiZGRUZILUYsNiVRI3czRidGL0YyRkxGTEZib0Zpby1GLDYlUSN3MUYnRi9GMkZIRj4tRjY2JC1GIzYmRkVGSC1GLDYlUSN3NEYnRi9GMkZMRkxGYm9GaW8tRiw2JVEjdzJGJ0YvRjJGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRkxGTC1GSTYuUSI7RidGTEZORlFGU0ZVRldGWUZlbkZnbi9GW29RLDAuMjc3Nzc3OGVtRidGXW8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGaW4vJSZkZXB0aEdGXnMvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmpyNiZGXHNGX3NGYXMvRmRzUSVhdXRvRidGKy1GNjYkLUYjNiQtRjY2Ji1GIzZKRj4tRjY2JC1GIzYmLUYsNiVRI0gyRidGL0YyRkhGX29GTEZMLUZJNi5RIitGJ0ZMRk5GZW9GU0ZVRldGWUZlbkZmb0Zob0Zdb0Zfb0ZIRj4tRjY2JC1GIzYmRmZ0RkhGZHBGTEZMRml0RmRwRkhGPi1GNjYkLUYjNiZGZnRGSEZdcEZMRkxGYm9GXXBGSEY+LUY2NiQtRiM2JkZmdEZIRmdwRkxGTEZib0ZncEZIRj4tRjY2JC1GIzYmRmZ0RkhGYXFGTEZMRmJvRmFxRkhGPi1GNjYkLUYjNiZGZnRGSEZbckZMRkxGYm9GW3JGSEY+LUY2NiQtRiM2JkZmdEZIRl5xRkxGTEZpdEZecUZIRj4tRjY2JC1GIzYmRmZ0RkhGaHFGTEZMRml0RmhxRkxGTEZeckZhckZMRkxGZHJGaXJGZnNGKy1GNjYkLUYjNiQtRjY2Ji1GIzY4Rj4tRjY2JC1GIzYmLUYsNiVRI1kyRidGL0YyRkhGXXBGTEZMRmJvRmlvRl9vRkhGPi1GNjYkLUYjNiZGZHdGSEZncEZMRkxGYm9GaW9GZHBGSEY+LUY2NiQtRiM2JkZkd0ZIRmFxRkxGTEZib0ZecUZIRj4tRjY2JC1GIzYmRmR3RkhGW3JGTEZMRmJvRmhxRkxGTEZeckZhckZMRkxGZHIvJStleGVjdXRhYmxlR0ZQRkw=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLi8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGO0YyRjIvJSVvcGVuR1EnJmxzcWI7RicvJSZjbG9zZUdRJyZyc3FiO0Yn">NyoiIiFGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L1090" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">g[-1]xg[-2]: [highest,lowest]= -s1Y1</Font></Text-field><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">g[-1]xg[-2]: [lowest,highest]= +s1Y1</Font></Text-field><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">g[-1]xg[+1]: [lowest,lowest]= +s3Y3
g[-1]xg[+1]: [highest,highest]= -s3 X3
g[-1]xg[+2]: [lowest,highest]= +s2 X2</Font></Text-field><Text-field style="Text" foreground="[255,0,255]" layout="Normal"><Font foreground="[255,0,255]">g[-1]xg[+2]: [highest,lowest]= -s2 X2</Font></Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L1129" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tSSNtbkdGJDYkUSIxRidGOS1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNzMkYnRi9GMkY1RlctRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GLDYlUSJhRidGL0YyRmVuLUYsNiVRI3MzRidGL0YyRjVGUUZhb0Zlbi8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tSSNtbkdGJDYkUSIxRidGOS1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNzMkYnRi9GMkY1RlctRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GLDYlUSJhRidGL0YyRmVuLUYsNiVRI3MzRidGL0YyRjVGUUZhb0Zlbi8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSsmdW1pbnVzMDsxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzMUdGKCEiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjczJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiYUYnRi9GMi1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GWEZPLUkjbW5HRiQ2JFEiMUYnRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzMkdGKCwmSSJhR0YoIiIiRjBGMDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjczNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GLDYlUSJhRidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzM0dGKCwkSSJhR0YoISIiNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1130" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjctRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3YxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3Y0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEiK0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMUYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI1kxRidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjdjJGJ0YvRjJGSC1GLDYlUSN2M0YnRi9GMkZib0ZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wRmJwRkhGPi1GNjYkLUYjNidGRUZIRlxxRmJvRkxGTEZIRj4tRjY2JC1GIzYnRmlwRkgtRiw2JVEjdzRGJ0YvRjJGYm9GTEZMRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vRmJvRkw=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjctRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3YxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3Y0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEiK0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMUYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI1kxRidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjdjJGJ0YvRjJGSC1GLDYlUSN2M0YnRi9GMkZib0ZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wRmJwRkhGPi1GNjYkLUYjNidGRUZIRlxxRmJvRkxGTEZIRj4tRjY2JC1GIzYnRmlwRkgtRiw2JVEjdzRGJ0YvRjJGYm9GTEZMRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vRmJvRkw=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L1131" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNk8tRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3YzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3czRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzM0YnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI1kzRidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjdjRGJ0YvRjJGSC1GLDYlUSN3NEYnRi9GMkZib0ZMRkwtRkk2LlEiK0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wLUYsNiVRI1gzRidGL0YyRkhGPi1GNjYkLUYjNidGRUZIRlxxRmJvRkxGTEZkby1JJm1mcmFjR0YkNigtRiw2JVEjczFGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0ZMRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGUEZecC1GLDYlUSNIMUYnRi9GMkZfcS1GanE2KC1GLDYlUSNzMkYnRi9GMkZfckZlckZockZbc0Zdc0ZecC1GLDYlUSNIMkYnRi9GMkZkby1GanE2KEZbcEZfckZlckZockZbc0Zdc0ZecC1GLDYlUSNIM0YnRi9GMkZIRj4tRjY2JC1GIzYnRmlwRkhGX29GYm9GTEZMRl9xRmlxRl5wRl9zRmRvRmJzRl5wRmdzRmRvRmpzRl5wRlx0RmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmN1LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfdTYmRmF1RmR1RmZ1L0ZpdVElYXV0b0YnRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN3MkYnRi9GMkZib0ZMRkxGZG9GZHNGXnAtRiw2JVEjWDJGJ0YvRjJGSEY+LUY2NiQtRiM2J0ZpcEZILUYsNiVRI3cxRidGL0YyRmJvRkxGTEZfcUZkc0ZecEZmdkZIRj4tRjY2JC1GIzYnRkVGSEZdd0Zib0ZMRkxGSEY+LUY2NiQtRiM2J0ZpcEZIRmN2RmJvRkxGTEZpdEZib0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNk8tRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3YzRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3czRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzM0YnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI1kzRidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjdjRGJ0YvRjJGSC1GLDYlUSN3NEYnRi9GMkZib0ZMRkwtRkk2LlEiK0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wLUYsNiVRI1gzRidGL0YyRkhGPi1GNjYkLUYjNidGRUZIRlxxRmJvRkxGTEZkby1JJm1mcmFjR0YkNigtRiw2JVEjczFGJ0YvRjItRiM2JS1JI21uR0YkNiRRIjJGJ0ZMRi9GMi8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGanIvJSliZXZlbGxlZEdGUEZecC1GLDYlUSNIMUYnRi9GMkZfcS1GanE2KC1GLDYlUSNzMkYnRi9GMkZfckZlckZockZbc0Zdc0ZecC1GLDYlUSNIMkYnRi9GMkZkby1GanE2KEZbcEZfckZlckZockZbc0Zdc0ZecC1GLDYlUSNIM0YnRi9GMkZIRj4tRjY2JC1GIzYnRmlwRkhGX29GYm9GTEZMRl9xRmlxRl5wRl9zRmRvRmJzRl5wRmdzRmRvRmpzRl5wRlx0RmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRkk2LlEiO0YnRkxGTkZRRlNGVUZXRllGZW5GZ24vRltvUSwwLjI3Nzc3NzhlbUYnRl1vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmluLyUmZGVwdGhHRmN1LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfdTYmRmF1RmR1RmZ1L0ZpdVElYXV0b0YnRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSN3MkYnRi9GMkZib0ZMRkxGZG9GZHNGXnAtRiw2JVEjWDJGJ0YvRjJGSEY+LUY2NiQtRiM2J0ZpcEZILUYsNiVRI3cxRidGL0YyRmJvRkxGTEZfcUZkc0ZecEZmdkZIRj4tRjY2JC1GIzYnRkVGSEZdd0Zib0ZMRkxGSEY+LUY2NiQtRiM2J0ZpcEZIRmN2RmJvRkxGTEZpdEZib0ZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NyYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRi8=">NiYiIiFGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1116" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1JJm1mcmFjR0YkNigtRiw2JVEjczNGJ0YvRjItRiM2JS1GLDYlUSNzMUYnRi9GMkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkovJSliZXZlbGxlZEdRJmZhbHNlRicvJStleGVjdXRhYmxlR0ZPL0YzUSdub3JtYWxGJ0ZSRlBGUg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1JJm1mcmFjR0YkNigtRiw2JVEjczNGJ0YvRjItRiM2JS1GLDYlUSNzMUYnRi9GMkYvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRkovJSliZXZlbGxlZEdRJmZhbHNlRicvJStleGVjdXRhYmxlR0ZPL0YzUSdub3JtYWxGJ0ZSRlBGUg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEiYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJw==">SSJhRzYi</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1117" drawlabel="true" applyint="true" applyrational="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>

==> anc/JB_for_p1i.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="982" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="code" labelreference="L965" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">In this worksheet we work with G/P_1^I realization of LSA D(2,1;a)</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L966" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ24tRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZqb0ZXRmpuLUY2NiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRmRvRkFGQUZnbkZkb0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ24tRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZqb0ZXRmpuLUY2NiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRmRvRkFGQUZnbkZkb0ZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L963" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiYtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUSJ5RidGL0YyLUY+Ni5RJyZzcGFyO0YnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSJpRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlAvRlNRJjAuMGVtRicvRlZRLDAuMzMzMzMzM2VtRidGV0Zkb0Y9LUkjbW5HRiQ2JFEiMUYnRkEtRj42LlEjLi5GJ0ZBRkNGRkZIRkpGTEZORlAvRlNRLDAuMjIyMjIyMmVtRicvRlZGXHBGVy1GYHA2JFEiNEYnRkEvJStleGVjdXRhYmxlR0ZFRkFGQUZccUZBRkEvJSVvcGVuR1EifGZyRicvJSZjbG9zZUdRInxockYnRmdvLUYsNiVRNWFudGljb21tdXRhdGl2ZWNvbG9yRidGL0YyRj0tRiw2JVEnbWFyb29uRidGL0YyRlxxRkFGQUZccUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEvJSllcXVhbGl0eUdGQi1GMTYlUSdtYXJvb25GJ0Y0RjdGPi1GOzYuUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRlQtRiw2Ji1GMTYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0Y0RjdGOi1GIzYmLUYsNiwtRjE2JlEjeTFGJ0Y0LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGN0ZZLUYxNiZRI3kyRidGNEZnb0Y3RlktRjE2JlEjeTNGJ0Y0RmdvRjdGWS1GMTYmUSN5NEYnRjRGZ29GNy9GaG9RKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZCRj5GPi8lJW9wZW5HUScmbGN1YjtGJy8lJmNsb3NlR1EnJnJjdWI7RidGPkZjcEZlcEY+Rj4vRmhwUScmbHNxYjtGJy9GW3FRJyZyc3FiO0Yn">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPCZJI3kxR0YlSSN5MkdGJUkjeTNHRiVJI3k0R0Yl</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L972" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEwR3Jhc3NtYW5uUGFyaXR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjeTJGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSN5M0YnRi9GMkZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGKy1GNjYkLUYjNilGOkY9RllGPS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRmNvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEwR3Jhc3NtYW5uUGFyaXR5RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEjeTJGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GLDYlUSN5M0YnRi9GMkZBRkEtRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGKy1GNjYkLUYjNilGOkY9RllGPS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRkVGQUZBRmNvRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiw2JFEiMUYnRi9GLw==">NiQiIiEiIiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L971" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI3kyRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTNGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkZBRkFGZm5GKy1GNjYkLUYjNilGWUY9RjpGZm5GOi8lK2V4ZWN1dGFibGVHRkVGQUZBRmBvRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVElZGlmZkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRI3kyRidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTNGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkZBRkFGZm5GKy1GNjYkLUYjNilGWUY9RjpGZm5GOi8lK2V4ZWN1dGFibGVHRkVGQUZBRmBvRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JlEjeTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKCZjb21tYTtGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGQC1GIzYlLUY5Ni5RKiZ1bWludXMwO0YnRjxGPi9GQkZARkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZmbkZTRitGPEY8">NiRJI3kzRzYiLCRGIyEiIg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L964" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">The Jacobi-Lagrange bracket</Font></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L969" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
</Group></Presentation-Block>
<Group hide-input="false" labelreference="L1" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZGLUYsNiVRInhGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPkZARistRjY2JC1GIzYnRjpGQC1GLDYlUSN5MUYnRi9GMkZobkY+Rj5GQEYrLUY2NiQtRiM2KUY6RkBGXm8tRkE2LlEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlVGWS1GLDYlUSN5MkYnRi9GMkZobkY+Rj5GaG5GPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSIsRidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZGLUYsNiVRInhGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPkZARistRjY2JC1GIzYnRjpGQC1GLDYlUSN5MUYnRi9GMkZobkY+Rj5GQEYrLUY2NiQtRiM2KUY6RkBGXm8tRkE2LlEifkYnRj5GRC9GSEZGRklGS0ZNRk9GUUZTL0ZXRlVGWS1GLDYlUSN5MkYnRi9GMkZobkY+Rj5GaG5GPg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFEiMUYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiw2JFEiMEYnRi9GMkZORi8=">NiUiIiIiIiFGJA==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L973" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSN5MUYnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRUY6LyUrZXhlY3V0YWJsZUdGRUZBRkFGPS1GIzYlRistRjY2JC1GIzYmRjpGPS1GLDYlUSN5MkYnRi9GMkZBRkFGQS1GLDYjUSFGJ0ZaRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSN5MUYnRi9GMi1JI21vR0YkNi5RIixGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjEvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRicvJSllcXVhbGl0eUdGRUY6LyUrZXhlY3V0YWJsZUdGRUZBRkFGPS1GIzYlRistRjY2JC1GIzYmRjpGPS1GLDYlUSN5MkYnRi9GMkZBRkFGQS1GLDYjUSFGJ0ZaRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0YxLUZONiRRIjJGJ0YxLyUubGluZXRoaWNrbmVzc0dGUC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZYLyUpYmV2ZWxsZWRHRjZGMS1GLjYuUSgmY29tbWE7RidGMUY0L0Y4USV0cnVlRidGOUY7Rj1GP0ZBL0ZEUSYwLjBlbUYnL0ZHUSwwLjMzMzMzMzNlbUYnRkgtRk42JFEiMEYnRjFGMQ==">NiQjISIiIiIjIiIh</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L974" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRI3kxRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGPS1GIzYlRistRjY2JC1GIzYoRlotRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSN5MkYnRi9GMkY9RlpGQUZBRkFGPS1GIzYlRistRjY2JC1GIzYoRlpGX29GZG9GPUZkb0ZBRkFGQUY9RistRjY2JC1GIzYpRlpGX29GZG9GPS1GLDYlUSN5M0YnRi9GMkZnbkZBRkFGZ25GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYtLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Jy1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRI3kxRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGPS1GIzYlRistRjY2JC1GIzYoRlotRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSN5MkYnRi9GMkY9RlpGQUZBRkFGPS1GIzYlRistRjY2JC1GIzYoRlpGX29GZG9GPUZkb0ZBRkFGQUY9RistRjY2JC1GIzYpRlpGX29GZG9GPS1GLDYlUSN5M0YnRi9GMkZnbkZBRkFGZ25GQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUkmbWZyYWNHRiQ2KC1JI21pR0YkNiZRI3kxRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GMlEnaXRhbGljRictSSNtbkdGJDYkUSIyRidGMS8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGXG8vJSliZXZlbGxlZEdGNkYxLUYuNi5RKCZjb21tYTtGJ0YxRjQvRjhGU0Y5RjtGPUY/RkEvRkRRJjAuMGVtRicvRkdRLDAuMzMzMzMzM2VtRidGSC1GSzYoLUZONiZRI3kyRidGUUZURldGWUZnbkZqbkZdb0Zfb0Zhb0YrRmFvLUZaNiRRIjBGJ0YxRjE=">NiYsJEkjeTFHNiIjISIiIiIjLCRJI3kyR0YlIyIiIkYoRiMiIiE=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L975" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5MUYnRi9GMi1JI21vR0YkNi5RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC8lKWVxdWFsaXR5R0ZFLUYsNiVRI3kyRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXRjpGPUZZLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm5GKy1GNjYkLUYjNipGOkY9RllGZm5GOkY9LUYsNiVRI3kzRidGL0YyRkFGQUZmbkYrLUY2NiQtRiM2KkY6Rj1GWUZmbkZib0Y9LUYsNiVRI3k0RidGL0YyRkFGQUZmbi1GIzYlRistRjY2JC1GIzYoLUYsNiVRInhGJ0YvRjJGZm5GOkY9RllGQUZBRkEtRiw2I1EhRidGXG9GQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSN5MUYnRi9GMi1JI21vR0YkNi5RIn5GJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkUvJSlzdHJldGNoeUdGRS8lKnN5bW1ldHJpY0dGRS8lKGxhcmdlb3BHRkUvJS5tb3ZhYmxlbGltaXRzR0ZFLyUnYWNjZW50R0ZFLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGVC8lKWVxdWFsaXR5R0ZFLUYsNiVRI3kyRidGL0YyLUY+Ni5RIixGJ0ZBRkMvRkdGMUZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXRjpGPUZZLyUrZXhlY3V0YWJsZUdGRUZBRkFGZm5GKy1GNjYkLUYjNipGOkY9RllGZm5GOkY9LUYsNiVRI3kzRidGL0YyRkFGQUZmbkYrLUY2NiQtRiM2KkY6Rj1GWUZmbkZib0Y9LUYsNiVRI3k0RidGL0YyRkFGQUZmbi1GIzYlRistRjY2JC1GIzYoLUYsNiVRInhGJ0YvRjJGZm5GOkY9RllGQUZBRkEtRiw2I1EhRidGXG9GQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtSSZtZnJhY0dGJDYoLUYjNiYtSSNtaUdGJDYmUSN5MkYnLyUnaXRhbGljR0Y7LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjBRJ2l0YWxpY0YnLUYzNi5RMSZJbnZpc2libGVUaW1lcztGJ0YvRjYvRjpGOEY8Rj5GQEZCRkRGRi9GSkZIRkwtRlQ2JlEjeTNGJ0ZXRllGZm5GLy1GLDYkUSIyRidGLy8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaG8vJSliZXZlbGxlZEdGOEYyRitGMkYrRi8=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyYiIiEsJC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTJHRihJI3kzR0YoIyIiIiIiI0YsRixGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L976" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2My1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieEYnRi9GMi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWEZaRkAtRiw2JVEjeTFGJ0YvRjItRkE2LlEiK0YnRj5GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zkb0ZYLUYsNiVRImFGJ0YvRjJGQC1GLDYlUSN5MkYnRi9GMkZALUYsNiVRI3kzRidGL0YyRkAtRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPkZnbkYrLUY2NiQtRiM2MkY6RkBGWkZnbkZaRkBGaW8tRkE2LlEoJm1pbnVzO0YnRj5GREZHRklGS0ZNRk9GUUZjb0Zlb0ZYRmZvRkBGXW9GQEZccEZARl9wRj5GPi1GQTYuUSI7RidGPkZERmpuRklGS0ZNRk9GUUZTL0ZXUSwwLjI3Nzc3NzhlbUYnRlhGKy1GNjYkLUYjNjRGOkZARl1vRkBGaW9GZ25GWkZARl1vRmBvRmZvRkBGaW9GQEZccEZARl9wRj5GPkZnbkYrLUY2NiQtRiM2NEY6RkBGXW9GQEZccEZnbkZaRkBGXW9GYG9GZm9GQEZpb0ZARlxwRkBGX3BGPkY+RmduLUYjNiVGKy1GNjYkLUYjNjRGOkZARmlvRkBGXHBGZ25GWkZARl1vRmBvRmZvRkBGaW9GQEZccEZARl9wRj5GPkY+LUYsNiNRIUYnRmJwRj4=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2My1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieEYnRi9GMi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWEZaRkAtRiw2JVEjeTFGJ0YvRjItRkE2LlEiK0YnRj5GREZHRklGS0ZNRk9GUS9GVFEsMC4yMjIyMjIyZW1GJy9GV0Zkb0ZYLUYsNiVRImFGJ0YvRjJGQC1GLDYlUSN5MkYnRi9GMkZALUYsNiVRI3kzRidGL0YyRkAtRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0ZGRj5GPkZnbkYrLUY2NiQtRiM2MkY6RkBGWkZnbkZaRkBGaW8tRkE2LlEoJm1pbnVzO0YnRj5GREZHRklGS0ZNRk9GUUZjb0Zlb0ZYRmZvRkBGXW9GQEZccEZARl9wRj5GPi1GQTYuUSI7RidGPkZERmpuRklGS0ZNRk9GUUZTL0ZXUSwwLjI3Nzc3NzhlbUYnRlhGKy1GNjYkLUYjNjRGOkZARl1vRkBGaW9GZ25GWkZARl1vRmBvRmZvRkBGaW9GQEZccEZARl9wRj5GPkZnbkYrLUY2NiQtRiM2NEY6RkBGXW9GQEZccEZnbkZaRkBGXW9GYG9GZm9GQEZpb0ZARlxwRkBGX3BGPkY+RmduLUYjNiVGKy1GNjYkLUYjNjRGOkZARmlvRkBGXHBGZ25GWkZARl1vRmBvRmZvRkBGaW9GQEZccEZARl9wRj5GPkY+LUYsNiNRIUYnRmJwRj4=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2Ji1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RicvRjdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAvJSllcXVhbGl0eUdGQS1GMDYmUSN5MUYnRjMvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y2Rj0tRjo2LlEnJnBsdXM7RidGPUY/RkJGREZGRkhGSkZML0ZPUSwwLjIyMjIyMjJlbUYnL0ZSRmluRlMtRiM2Ji1GMDYlUSJhRidGM0Y2RjktRiM2KC1GMDYmUSN5MkYnRjNGWEY2RjktRjA2JlEjeTNGJ0YzRlhGNkY5LUYwNiZRI3k0RidGM0ZYRjZGPUY9Rj0tRjo2LlEoJmNvbW1hO0YnRj1GPy9GQ0Y1RkRGRkZIRkpGTEZOL0ZSUSwwLjMzMzMzMzNlbUYnRlMtRiM2Ji1GIzYmRi9GOUZib0Y9LUY6Ni5RKCZtaW51cztGJ0Y9Rj9GQkZERkZGSEZKRkxGaG5Gam5GUy1GIzYmRl1vRjktRiM2KEZVRjlGZW9GOUZob0Y9Rj1GPUY9">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsJiomSSJ4R0YoIiIiSSN5MUdGKEYvRi8qJkkiYUdGKEYvLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSN5MkdGKEkjeTNHRihJI3k0R0YoRi9GLywmKiZGLkYvRj1GL0YvKiZGMkYvLUY0NiVGMEY+Rj9GLyEiIkYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiYtRiM2Ji1JI21pR0YkNiVRInhGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RicvRjdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAvJSllcXVhbGl0eUdGQS1GMDYmUSN5MkYnRjMvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0Y2Rj0tRjo2LlEoJm1pbnVzO0YnRj1GP0ZCRkRGRkZIRkpGTC9GT1EsMC4yMjIyMjIyZW1GJy9GUkZpbkZTLUYjNiYtRjA2JVEiYUYnRjNGNkY5LUYjNigtRjA2JlEjeTFGJ0YzRlhGNkY5LUYwNiZRI3kzRidGM0ZYRjZGOS1GMDYmUSN5NEYnRjNGWEY2Rj1GPUY9LUY6Ni5RKCZjb21tYTtGJ0Y9Rj8vRkNGNUZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJ0ZTLUYjNiYtRiM2JkYvRjlGZW9GPS1GOjYuUScmcGx1cztGJ0Y9Rj9GQkZERkZGSEZKRkxGaG5Gam5GUy1GIzYmRl1vRjktRiM2KEZib0Y5RlVGOUZob0Y9Rj1GPUZbcC1JI21uR0YkNiRRIjBGJ0Y9Rj0=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUsJiomSSJ4R0YoIiIiSSN5MkdGKEYvRi8qJkkiYUdGKEYvLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSN5MUdGKEkjeTNHRihJI3k0R0YoRi8hIiIsJiomRi5GL0Y+Ri9GLyomRjJGLy1GNDYlRj1GMEY/Ri9GLyIiIUYr</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Oi1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTFGJ0YvRjItRj42LlEiK0YnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZqbkZXLUYsNiVRImFGJ0YvRjJGPS1GLDYlUSN5MkYnRi9GMkY9LUYsNiVRI3kzRidGL0YyRj0tRiw2JVEjeTRGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkY9RllGZm5GXG9GPUZfb0Y9RmJvRj1GZW9GQUZBRmhvLUYjNiVGKy1GNjYkLUYjNjpGOkY9RllGZm5GXG9GPUZfb0Y9RmJvRj1GZW9GaG9GOkY9Rl9vLUY+Ni5RKCZtaW51cztGJ0ZBRkNGRkZIRkpGTEZORlBGaW5GW29GV0Zcb0Y9RllGPUZib0Y9RmVvRkFGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Oi1GLDYlUSJ4RidGL0YyLUkjbW9HRiQ2LlEifkYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRiw2JVEjeTFGJ0YvRjItRj42LlEiK0YnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZqbkZXLUYsNiVRImFGJ0YvRjJGPS1GLDYlUSN5MkYnRi9GMkY9LUYsNiVRI3kzRidGL0YyRj0tRiw2JVEjeTRGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUEZSL0ZWUSwwLjMzMzMzMzNlbUYnRldGOkY9RllGZm5GXG9GPUZfb0Y9RmJvRj1GZW9GQUZBRmhvLUYjNiVGKy1GNjYkLUYjNjpGOkY9RllGZm5GXG9GPUZfb0Y9RmJvRj1GZW9GaG9GOkY9Rl9vLUY+Ni5RKCZtaW51cztGJ0ZBRkNGRkZIRkpGTEZORlBGaW5GW29GV0Zcb0Y9RllGPUZib0Y9RmVvRkFGQUZBLUYsNiNRIUYnLyUrZXhlY3V0YWJsZUdGRUZB</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtRiM2Ji1JI21pR0YkNiVRImFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUTEmSW52aXNpYmxlVGltZXM7RicvRjdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZBLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlAvJSllcXVhbGl0eUdGQS1GIzYqLUYwNiZRI3kxRidGMy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjZGOS1GMDYmUSN5MkYnRjNGWkY2RjktRjA2JlEjeTNGJ0YzRlpGNkY5LUYwNiZRI3k0RidGM0ZaRjZGPUY9LUY6Ni5RKCZtaW51cztGJ0Y9Rj9GQkZERkZGSEZKRkwvRk9RLDAuMjIyMjIyMmVtRicvRlJGZG9GUy1JJm1mcmFjR0YkNigtSSVtc3VwR0YkNiUtRjA2JVEieEYnRjNGNi1JI21uR0YkNiRRIjJGJ0Y9LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZfcC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGW3EvJSliZXZlbGxlZEdGQUY9LUY6Ni5RKCZjb21tYTtGJ0Y9Rj8vRkNGNUZERkZGSEZKRkxGTi9GUlEsMC4zMzMzMzMzZW1GJ0ZTLUZgcDYkRmVwRj1GPQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsJiomSSJhR0YoIiIiLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYmSSN5MUdGKEkjeTJHRihJI3kzR0YoSSN5NEdGKEYvRi8qJEkieEdGKCIiIyMhIiJGQCIiIUYr</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1039" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1034" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVElU0wyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Oy1GLDYlUSN5MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduRk8tRiw2JVEjeTJGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgb0ZPLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJ0ZPRlZGWUZiby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRk9GaW5GWUZlb0Zob0ZWRllGZW9GXG9GaW5GWUZiby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVElU0wyYkYnRi9GMkY1LUZSNiYtRiM2OkZWRllGaW5GXnBGYm9GWUZlb0Zob0ZWRllGYm9GXG9GaW5GWUZlb0Zob0ZWRllGZW9GXnBGaW5GWUZib0Y5RjlGY3BGZnBGaXAtRiw2JVElU0wyY0YnRi9GMkY1LUZSNiYtRiM2OC1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GTy1JI21uR0YkNiRRIjJGJ0Y5RlktRiw2JVEieEYnRi9GMkZoby1GXnI2JFEiMUYnRjlGaG8tSSVtc3VwR0YkNiVGYXItRiM2JUZdckYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5wRl1yRlktRiw2JVEiYUYnRi9GMkZZRlZGWUZpbkZZRmJvRllGZW9GYXBGOUY5RmNwRmZwRmlwLUYsNiVRJG1hcEYnRi9GMi1GUjYkLUYjNigtRiw2JVEjSkJGJ0YvRjJGaG9GK0Zob0ZccUY5RjlGaG9GYnMtRlI2JC1GIzYoRmlzRmhvRitGaG9GY3FGOUY5RmhvLUYjNiVGYnMtRlI2JC1GIzYoRmlzRmhvRlxxRmhvRmNxRjlGOUY5LUYsNiNRIUYnRmFwRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVElU0wyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2Oy1GLDYlUSN5MUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmduRk8tRiw2JVEjeTJGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgb0ZPLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZmbi9GTlEsMC4zMzMzMzMzZW1GJ0ZPRlZGWUZiby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRk9GaW5GWUZlb0Zob0ZWRllGZW9GXG9GaW5GWUZiby8lK2V4ZWN1dGFibGVHRj1GOUY5LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUY2Ni5RIjpGJ0Y5RjtGPkZARkJGREZGRkhGSkZNRk8tRiw2JVElU0wyYkYnRi9GMkY1LUZSNiYtRiM2OkZWRllGaW5GXnBGYm9GWUZlb0Zob0ZWRllGYm9GXG9GaW5GWUZlb0Zob0ZWRllGZW9GXnBGaW5GWUZib0Y5RjlGY3BGZnBGaXAtRiw2JVElU0wyY0YnRi9GMkY1LUZSNiYtRiM2OC1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GTy1JI21uR0YkNiRRIjJGJ0Y5RlktRiw2JVEieEYnRi9GMkZoby1GXnI2JFEiMUYnRjlGaG8tSSVtc3VwR0YkNiVGYXItRiM2JUZdckYvRjIvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRl5wRl1yRlktRiw2JVEiYUYnRi9GMkZZRlZGWUZpbkZZRmJvRllGZW9GYXBGOUY5RmNwRmZwRmlwLUYsNiVRJG1hcEYnRi9GMi1GUjYkLUYjNigtRiw2JVEjSkJGJ0YvRjJGaG9GK0Zob0ZccUY5RjlGaG9GYnMtRlI2JC1GIzYoRmlzRmhvRitGaG9GY3FGOUY5RmhvLUYjNiVGYnMtRlI2JC1GIzYoRmlzRmhvRlxxRmhvRmNxRjlGOUY5LUYsNiNRIUYnRmFwRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkobWZlbmNlZEdGJDYmLUYjNiotRiw2Ji1GIzYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0Y4LyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRkEvJSpzeW1tZXRyaWNHRkEvJShsYXJnZW9wR0ZBLyUubW92YWJsZWxpbWl0c0dGQS8lJ2FjY2VudEdGQS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRkFGNEY7RjQvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkFGOEY4LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y7RjBGO0YwRldGWkY4RjhGZm5GaW4tRjw2LlEoJmNvbW1hO0YnRjhGP0ZCRkVGR0ZJRktGTUZPRlJGVUYrRlxvRitGOA==">NiU3JTclIiIhRiVGJUYkRiRGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1032" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVTTDJhRidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGRS8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRklGOi1GNjYmLUYjNiUtRkI2JFEiMkYnRkVGR0ZFRkVGSkZNRkdGRUZFLUZRNi5RKCZtaW51cztGJ0ZFRlQvRldGSUZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0ZgcEZib0Y6LUY2NiYtRiM2JS1GQjYkUSIzRidGRUZHRkVGRUZKRk1GUEYrLUY2NiQtRiM2KEY6LUY2NiYtRiM2JEZBRkVGRUZKRk1GUEY6LUY2NiYtRiM2JEZmcEZFRkVGSkZNRkVGRS1GUTYuUSIrRidGRUZURl5wRlhGWkZmbkZobkZqbkZfcEZhcEZib0Y6LUY2NiYtRiM2JEZob0ZFRkVGSkZNRkdGRQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYvLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSVTTDJhRidGL0YyLUY2NiYtRiM2JS1JI21uR0YkNiRRIjFGJy9GM1Enbm9ybWFsRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJ0ZFRkUvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictSSNtb0dGJDYuUSIsRidGRS8lJmZlbmNlR0ZJLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRklGOi1GNjYmLUYjNiUtRkI2JFEiMkYnRkVGR0ZFRkVGSkZNRkdGRUZFLUZRNi5RKCZtaW51cztGJ0ZFRlQvRldGSUZYRlpGZm5GaG5Gam4vRl1vUSwwLjIyMjIyMjJlbUYnL0Zgb0ZgcEZib0Y6LUY2NiYtRiM2JS1GQjYkUSIzRidGRUZHRkVGRUZKRk1GUEYrLUY2NiQtRiM2KEY6LUY2NiYtRiM2JEZBRkVGRUZKRk1GUEY6LUY2NiYtRiM2JEZmcEZFRkVGSkZNRkVGRS1GUTYuUSIrRidGRUZURl5wRlhGWkZmbkZobkZqbkZfcEZhcEZib0Y6LUY2NiYtRiM2JEZob0ZFRkVGSkZNRkdGRQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0Yv">NiQiIiFGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1035" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElU0wyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2NC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG5GTy1GLDYlUSJJRidGL0YyRlotRlI2JC1GIzYqLUYsNiVRI3kxRidGL0YyRlotRiw2JVEjeTJGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcEZPLUYsNiVRI3kzRidGL0YyRlotRiw2JVEjeTRGJ0YvRjJGOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRidGTy1GUjYkLUYjNipGYW9GWkZdcC1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRk9GZG9GWkZgcEY5RjlGZ29Gam5GWi1GUjYkLUYjNipGYW9GWkZgcEZnb0Zkb0ZaRl1wRjlGOUZjcEZpcEZdcUZqbkZaRmBxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJVNMMmJGJ0YvRjJGNS1GUjYmLUYjNjRGVkZaRmpuRlotRlI2JC1GIzYqRmFvRlpGZG9GXXFGXXBGWkZgcEY5RjlGY3AtRlI2JC1GIzYqRmFvRlpGXXBGZ29GZG9GWkZgcEY5RjlGXXFGam5GWi1GUjYkLUYjNipGYW9GWkZgcEZdcUZkb0ZaRl1wRjlGOUZjcEZockZnb0ZqbkZaRlxzRjlGOUZkcUZncUZqcS8lK2V4ZWN1dGFibGVHRj1GOQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVElU0wyYUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSShtZmVuY2VkR0YkNiYtRiM2NC1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaG5GTy1GLDYlUSJJRidGL0YyRlotRlI2JC1GIzYqLUYsNiVRI3kxRidGL0YyRlotRiw2JVEjeTJGJ0YvRjItRjY2LlEiK0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZbcEZPLUYsNiVRI3kzRidGL0YyRlotRiw2JVEjeTRGJ0YvRjJGOUY5LUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZ24vRk5RLDAuMzMzMzMzM2VtRidGTy1GUjYkLUYjNipGYW9GWkZdcC1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpvRlxwRk9GZG9GWkZgcEY5RjlGZ29Gam5GWi1GUjYkLUYjNipGYW9GWkZgcEZnb0Zkb0ZaRl1wRjlGOUZjcEZpcEZdcUZqbkZaRmBxRjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJVNMMmJGJ0YvRjJGNS1GUjYmLUYjNjRGVkZaRmpuRlotRlI2JC1GIzYqRmFvRlpGZG9GXXFGXXBGWkZgcEY5RjlGY3AtRlI2JC1GIzYqRmFvRlpGXXBGZ29GZG9GWkZgcEY5RjlGXXFGam5GWi1GUjYkLUYjNipGYW9GWkZgcEZdcUZkb0ZaRl1wRjlGOUZjcEZockZnb0ZqbkZaRlxzRjlGOUZkcUZncUZqcS8lK2V4ZWN1dGFibGVHRj1GOQ==</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1031" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSNKQkYnRi9GMi1GNjYkLUYjNigtRiw2JVElU0wyYUYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRlpGQS1GNjYmLUYjNiQtRkk2JFEiMkYnRkxGTEZMRk5GUUZMRkwtRlU2LlEoJm1pbnVzO0YnRkxGWC9GZm5GWkZnbkZpbkZbb0Zdb0Zfby9GYm9RLDAuMjIyMjIyMmVtRicvRmVvRmVwRmdvRl1wLUZVNi5RIn5GJ0ZMRlhGY3BGZ25GaW5GW29GXW9GX29GYW8vRmVvRmNvRmdvRkFGaW8vJStleGVjdXRhYmxlR0ZaRkxGTEZURistRjY2JC1GIzYqRjotRjY2JC1GIzYoRkFGREZURkEtRjY2Ji1GIzYkLUZJNiRRIjNGJ0ZMRkxGTEZORlFGTEZMLUZVNi5RIitGJ0ZMRlhGY3BGZ25GaW5GW29GXW9GX29GZHBGZnBGZ29GXXBGZ3BGQUZlcUZMRkxGVEYrLUY2NiQtRiM2KUY6LUY2NiQtRiM2KEZBRmVxRlRGQUZpb0ZMRkxGYHBGQUZERltxRkxGTEZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmNvLyUmZGVwdGhHRlxzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZocjYmRmpyRl1zRl9zL0Zic1ElYXV0b0YnRistRjY2JC1GIzYqRjotRjY2JC1GIzYoLUYsNiVRJVNMMmJGJ0YvRjJGREZURmB0RmlvRkxGTEZgcEZdcEZncEZgdEZpb0ZMRkxGVEYrLUY2NiQtRiM2KkY6LUY2NiQtRiM2KEZgdEZERlRGYHRGZXFGTEZMRlxyRl1wRmdwRmB0RmVxRkxGTEZURistRjY2JC1GIzYoRjotRjY2JC1GIzYoRmB0RmVxRlRGYHRGaW9GTEZMRmBwRmB0RkRGTEZMRlRGZ3JGZHNGKy1GNjYkLUYjNipGOi1GNjYkLUYjNigtRiw2JVElU0wyY0YnRi9GMkZERlRGW3ZGaW9GTEZMRmBwRl1wRmdwRlt2RmlvRkxGTEZURistRjY2JC1GIzYqRjotRjY2JC1GIzYoRlt2RkRGVEZbdkZlcUZMRkxGXHJGXXBGZ3BGW3ZGZXFGTEZMRlRGKy1GNjYkLUYjNihGOi1GNjYkLUYjNihGW3ZGZXFGVEZbdkZpb0ZMRkxGYHBGW3ZGREZMRkxGW3FGTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZCLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUSNKQkYnRi9GMi1GNjYkLUYjNigtRiw2JVElU0wyYUYnRi9GMi1GNjYmLUYjNiQtSSNtbkdGJDYkUSIxRicvRjNRJ25vcm1hbEYnRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1JI21vR0YkNi5RIixGJ0ZMLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0YxLyUpc3RyZXRjaHlHRlovJSpzeW1tZXRyaWNHRlovJShsYXJnZW9wR0ZaLyUubW92YWJsZWxpbWl0c0dGWi8lJ2FjY2VudEdGWi8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRlpGQS1GNjYmLUYjNiQtRkk2JFEiMkYnRkxGTEZMRk5GUUZMRkwtRlU2LlEoJm1pbnVzO0YnRkxGWC9GZm5GWkZnbkZpbkZbb0Zdb0Zfby9GYm9RLDAuMjIyMjIyMmVtRicvRmVvRmVwRmdvRl1wLUZVNi5RIn5GJ0ZMRlhGY3BGZ25GaW5GW29GXW9GX29GYW8vRmVvRmNvRmdvRkFGaW8vJStleGVjdXRhYmxlR0ZaRkxGTEZURistRjY2JC1GIzYqRjotRjY2JC1GIzYoRkFGREZURkEtRjY2Ji1GIzYkLUZJNiRRIjNGJ0ZMRkxGTEZORlFGTEZMLUZVNi5RIitGJ0ZMRlhGY3BGZ25GaW5GW29GXW9GX29GZHBGZnBGZ29GXXBGZ3BGQUZlcUZMRkxGVEYrLUY2NiQtRiM2KUY6LUY2NiQtRiM2KEZBRmVxRlRGQUZpb0ZMRkxGYHBGQUZERltxRkxGTEZULUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRmNvLyUmZGVwdGhHRlxzLyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZocjYmRmpyRl1zRl9zL0Zic1ElYXV0b0YnRistRjY2JC1GIzYqRjotRjY2JC1GIzYoLUYsNiVRJVNMMmJGJ0YvRjJGREZURmB0RmlvRkxGTEZgcEZdcEZncEZgdEZpb0ZMRkxGVEYrLUY2NiQtRiM2KkY6LUY2NiQtRiM2KEZgdEZERlRGYHRGZXFGTEZMRlxyRl1wRmdwRmB0RmVxRkxGTEZURistRjY2JC1GIzYoRjotRjY2JC1GIzYoRmB0RmVxRlRGYHRGaW9GTEZMRmBwRmB0RkRGTEZMRlRGZ3JGZHNGKy1GNjYkLUYjNipGOi1GNjYkLUYjNigtRiw2JVElU0wyY0YnRi9GMkZERlRGW3ZGaW9GTEZMRmBwRl1wRmdwRlt2RmlvRkxGTEZURistRjY2JC1GIzYqRjotRjY2JC1GIzYoRlt2RkRGVEZbdkZlcUZMRkxGXHJGXXBGZ3BGW3ZGZXFGTEZMRlRGKy1GNjYkLUYjNihGOi1GNjYkLUYjNihGW3ZGZXFGVEZbdkZpb0ZMRkxGYHBGW3ZGREZMRkxGW3FGTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0YyRitGLw==">NisiIiFGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1036" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmQzJDMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNiwtRiw2JVEjeTFGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG5GTy1GLDYlUSN5MkYnRi9GMkZZLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJkMyQzJiRidGL0YyRjUtRlI2Ji1GIzZTLUYsNiVRInhGJ0YvRjJGW29GVi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxRk8tRiw2JVEiYUYnRi9GMkZbb0Zfb0Zbb0Zib0Zbb0Zlb0ZZRltvRmpwRltvRl9vLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYHFGYnFGT0ZjcUZbb0ZWRltvRmJvRltvRmVvRllGanBGW29GYm9GXXFGY3FGW29GVkZbb0Zfb0Zbb0Zlb0ZZRmpwRltvRmVvRmZxRmNxRltvRlZGW29GX29GW29GYm9GOUY5RmpvRl1wRmBwRmhvRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbWlHRiQ2JVEmQzJDMmFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNiwtRiw2JVEjeTFGJ0YvRjItRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkhGZ24vRk5GaG5GTy1GLDYlUSN5MkYnRi9GMkZZLUYsNiVRI3kzRidGL0YyRlktRiw2JVEjeTRGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJy1GNjYuUSI6RidGOUY7Rj5GQEZCRkRGRkZIRkpGTUZPLUYsNiVRJkMyQzJiRidGL0YyRjUtRlI2Ji1GIzZTLUYsNiVRInhGJ0YvRjJGW29GVi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFxRk8tRiw2JVEiYUYnRi9GMkZbb0Zfb0Zbb0Zib0Zbb0Zlb0ZZRltvRmpwRltvRl9vLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGYHFGYnFGT0ZjcUZbb0ZWRltvRmJvRltvRmVvRllGanBGW29GYm9GXXFGY3FGW29GVkZbb0Zfb0Zbb0Zlb0ZZRmpwRltvRmVvRmZxRmNxRltvRlZGW29GX29GW29GYm9GOUY5RmpvRl1wRmBwRmhvRjk=</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1030" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkwtRiw2Ji1GPjYkUS0mSW1hZ2luYXJ5STtGJ0ZBLUZHNi5RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkpGTUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduRmNvRmhuLUYxNiVGMy1GPjYkUSIyRidGQUZDRkFGQS1GRzYuUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmJvL0ZnblEsMC4zMzMzMzMzZW1GJ0Zobi1GLDYmRmVvRkZGZW9GQUZqby1GLDYmLUYxNiVGMy1GPjYkUSIzRidGQUZDRkYtRj42JEZFRkFGQUZqby1GLDYmLUYxNiVGMy1GPjYkUSI0RidGQUZDRkZGaXBGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCYvJkkiekc2IjYjIiIiKiZeI0YoRigmRiU2IyIiI0YoL0YrRisvJkYlNiMiIiQiIiEvJkYlNiMiIiVGMw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkxGMEZBLUZHNi5RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduUSwwLjMzMzMzMzNlbUYnRmhuLUYsNiYtRjE2JUYzLUY+NiRRIjJGJ0ZBRkNGRi1GLDYmLUY+NiRRNiZ1bWludXMwOyZJbWFnaW5hcnlJO0YnRkEtRkc2LlExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGV0Zeby9GZ25GX29GaG5GMEZBRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiM0YnRkFGQ0ZGLUY+NiRGRUZBRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiNEYnRkFGQ0ZGRmlwRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCYvJkkiekc2IjYjIiIiRiQvJkYlNiMiIiMqJl4jISIiRihGJEYoLyZGJTYjIiIkIiIhLyZGJTYjIiIlRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkwtRiw2Ji1GPjYkUTYmdW1pbnVzMDsmSW1hZ2luYXJ5STtGJ0ZBLUZHNi5RMSZJbnZpc2libGVUaW1lcztGJ0ZBRkpGTUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduRmNvRmhuLUYxNiVGMy1GPjYkUSIyRidGQUZDRkFGQS1GRzYuUSIsRidGQUZKL0ZORjlGT0ZRRlNGVUZXRmJvL0ZnblEsMC4zMzMzMzMzZW1GJ0Zobi1GLDYmRmVvRkZGZW9GQUZqby1GLDYmLUYxNiVGMy1GPjYkUSIzRidGQUZDRkYtRj42JEZFRkFGQUZqby1GLDYmLUYxNiVGMy1GPjYkUSI0RidGQUZDRkZGaXBGQS8lK2ZvcmVncm91bmRHUShbMCwwLDBdRicvJSlyZWFkb25seUdGTEZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">PCYvJkkiekc2IjYjIiIiKiZeIyEiIkYoJkYlNiMiIiNGKC9GLEYsLyZGJTYjIiIkIiIhLyZGJTYjIiIlRjQ=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYsLUYsNiYtSSVtc3ViR0YkNiUtSSNtaUdGJDYlUSJ6RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW5HRiQ2JFEiMUYnL0Y7USdub3JtYWxGJy8lL3N1YnNjcmlwdHNoaWZ0R1EiMEYnLUkjbW9HRiQ2LlEpJmVxdWFscztGJ0ZBLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZMLyUpc3RyZXRjaHlHRkwvJSpzeW1tZXRyaWNHRkwvJShsYXJnZW9wR0ZMLyUubW92YWJsZWxpbWl0c0dGTC8lJ2FjY2VudEdGTC8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRmVuLyUpZXF1YWxpdHlHRkxGMEZBLUZHNi5RIixGJ0ZBRkovRk5GOUZPRlFGU0ZVRlcvRlpRJjAuMGVtRicvRmduUSwwLjMzMzMzMzNlbUYnRmhuLUYsNiYtRjE2JUYzLUY+NiRRIjJGJ0ZBRkNGRi1GLDYmLUY+NiRRLSZJbWFnaW5hcnlJO0YnRkEtRkc2LlExJkludmlzaWJsZVRpbWVzO0YnRkFGSkZNRk9GUUZTRlVGV0Zeby9GZ25GX29GaG5GMEZBRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiM0YnRkFGQ0ZGLUY+NiRGRUZBRkFGam4tRiw2Ji1GMTYlRjMtRj42JFEiNEYnRkFGQ0ZGRmlwRkEvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkxGQUZBLyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJw==">PCYvJkkiekc2IjYjIiIiRiQvJkYlNiMiIiMqJl4jRihGKEYkRigvJkYlNiMiIiQiIiEvJkYlNiMiIiVGMw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1038" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVElTFdtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiSUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlhGTy1GLDYlUSN5MUYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltvRk8tRiw2JVEjeTJGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSVMV3AxRidGL0YyRjUtSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJ4RidGL0YyRlRGWkZnbi1GLDYlUSJhRidGL0YyRlRGXW9GVC1GLDYlUSN5M0YnRi9GMkZULUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk9GUUZULUZobzYkLUYjNi9GXHBGVEZdby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk9GX3BGVEZaRlRGYnBGVEZlcEZocEY5RjlGYG8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWC8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVIV20xRidGL0YyRjVGanBGUUZURlpGZ25GXW9GYG9GVC1GLDYlUSVIV3AxRidGL0YyRjVGUS1GNjYuUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRk8tRmhvNiQtRiM2LkZccEZURlpGZ25GX3BGVEZdb0ZURmJwRlRGZXBGOUY5RmpwLUZobzYkLUYjNi5GXHBGVEZdb0ZhcUZfcEZURlpGVEZicEZURmVwRjlGOUZgb0ZocEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzZHLUkjbWlHRiQ2JVElTFdtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKiZjb2xvbmVxO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JVEiSUYnRi9GMi1GNjYuUSJ+RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORlhGTy1GLDYlUSN5MUYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltvRk8tRiw2JVEjeTJGJ0YvRjItRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSEZXRk1GTy1GLDYlUSVMV3AxRidGL0YyRjUtSShtZmVuY2VkR0YkNiQtRiM2Ly1GLDYlUSJ4RidGL0YyRlRGWkZnbi1GLDYlUSJhRidGL0YyRlRGXW9GVC1GLDYlUSN5M0YnRi9GMkZULUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5RjktRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk9GUUZULUZobzYkLUYjNi9GXHBGVEZdby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmpuRlxvRk9GX3BGVEZaRlRGYnBGVEZlcEZocEY5RjlGYG8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWC8lJmRlcHRoR0ZpcS8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GLDYlUSVIV20xRidGL0YyRjVGanBGUUZURlpGZ25GXW9GYG9GVC1GLDYlUSVIV3AxRidGL0YyRjVGUS1GNjYuUScmc2RvdDtGJ0Y5RjtGPkZARkJGREZGRkhGV0ZZRk8tRmhvNiQtRiM2LkZccEZURlpGZ25GX3BGVEZdb0ZURmJwRlRGZXBGOUY5RmpwLUZobzYkLUYjNi5GXHBGVEZdb0ZhcUZfcEZURlpGVEZicEZURmVwRjlGOUZgb0ZocEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElTFdtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYmUSN5MkYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZlbkZPLUYjNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GYW9GTy1GLDYmUSN5MUYnRi9GVEYyRjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVMV20xR0YoLCZJI3kyR0YoIiIiKiZeI0YwRjBJI3kxR0YoRjBGMDcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElTFdwMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GIzYmLUYsNiVRInhGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZaRk8tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgb0ZPLUYjNiYtRiw2JVEiYUYnRi9GMkZWLUYjNigtRiw2JlEjeTJGJ0YvRmluRjJGVi1GLDYmUSN5M0YnRi9GaW5GMkZWLUYsNiZRI3k0RidGL0ZpbkYyRjlGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRl9vRmFvRk8tRiM2Ji1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjlGVi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiZGU0ZWRmlvRjlGYnAtRiM2JkZkb0ZWLUYjNihGZm5GVkZccEZWRl9wRjlGOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVMV3AxR0YoLCgqJkkieEdGKCIiIkkjeTFHRihGMUYxKiZJImFHRihGMS1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUkjeTJHRihJI3kzR0YoSSN5NEdGKEYxRjEqJl4jISIiRjEsJiomRjBGMUY/RjFGMSomRjRGMS1GNjYlRjJGQEZBRjFGREYxRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVElSFdtMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYmUSN5MkYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW5GTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvRk8tRiw2JlEjeTFGJ0YvRlRGMkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVIV20xR0YoLCZJI3kyR0YoIiIiKiZeIyEiIkYwSSN5MUdGKEYwRjA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVElSFdwMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmVuRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiVRInhGJ0YvRjJGVy1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORltwRk8tRiM2Ji1GLDYlUSJhRidGL0YyRlctRiM2KC1GLDYmUSN5MkYnRi9GZG9GMkZXLUYsNiZRI3kzRidGL0Zkb0YyRlctRiw2JlEjeTRGJ0YvRmRvRjJGOUY5RjlGOUY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGam9GXHBGTy1GIzYmRl5vRldGZHBGOUZnby1GIzYmRl9wRlctRiM2KEZhb0ZXRmdwRldGanBGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVIV3AxR0YoLCgqJl4jIiIiRjEsJiomSSJ4R0YoRjFJI3kxR0YoRjFGMSomSSJhR0YoRjEtSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVJI3kyR0YoSSN5M0dGKEkjeTRHRihGMUYxRjFGMSomRjRGMUZCRjEhIiIqJkY3RjEtRjk2JUY1RkNGREYxRjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1041" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">2 sl2 in g0</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1074" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjaGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEiSUYnRi9GMkZVLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeTFGJ0YvRjJGVS1GLDYlUSN5MkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvRk8tRiw2JVEjeTNGJ0YvRjJGVS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWEZNRk8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZnA2JkZocEZbcUZdcS9GYHFRJWF1dG9GJy1GLDYlUSN4YUYnRi9GMkY1LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0ZPLUZpbjYkLUYjNi9GXW9GVUZpby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRk9GYG9GVUZccEZjb0ZlbkZVLUZpbjYkLUYjNitGXW9GVUZccEZjb0Zgb0ZVRmlvRl9wRjlGOUZfcEY5RjlGYXBGZXBGYnEtRiw2JVEjeWFGJ0YvRjJGNS1GaW42JC1GIzYvRl1vRlVGaW9GYHJGYG9GVUZccEZgckZlbkZVRmNyRl9wRjlGOUZhcEZlcEZicS1GLDYjUSFGJ0ZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjaGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEiSUYnRi9GMkZVLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeTFGJ0YvRjJGVS1GLDYlUSN5MkYnRi9GMi1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvRk8tRiw2JVEjeTNGJ0YvRjJGVS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWEZNRk8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZnA2JkZocEZbcUZdcS9GYHFRJWF1dG9GJy1GLDYlUSN4YUYnRi9GMkY1LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZmb0Zob0ZPLUZpbjYkLUYjNi9GXW9GVUZpby1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRk9GYG9GVUZccEZjb0ZlbkZVLUZpbjYkLUYjNitGXW9GVUZccEZjb0Zgb0ZVRmlvRl9wRjlGOUZfcEY5RjlGYXBGZXBGYnEtRiw2JVEjeWFGJ0YvRjJGNS1GaW42JC1GIzYvRl1vRlVGaW9GYHJGYG9GVUZccEZgckZlbkZVRmNyRl9wRjlGOUZhcEZlcEZicS1GLDYjUSFGJ0ZfcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW5GTy1GVDYkUS0mSW1hZ2luYXJ5STtGJ0Y5RjlGVy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZXLUYsNiZRI3kyRidGL0Zkb0YyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORl5wRk8tRiM2Ji1GLDYmUSN5M0YnRi9GZG9GMkZXLUYsNiZRI3k0RidGL0Zkb0YyRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNoYUdGKComXiMiIiMiIiIsJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3kyR0YoRjEtRjQ2JEkjeTNHRihJI3k0R0YoRjFGMTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjeGFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiZRI3kxRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdb0ZPLUYsNiZRI3kzRidGL0ZmbkYyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZPLUYjNiYtRiw2JlEjeTJGJ0YvRmZuRjJGaW4tRiw2JlEjeTRGJ0YvRmZuRjJGOS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZPLUYjNiYtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5RmluLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZZRmluRmpvRjlGYm8tRiM2JkZnb0ZpbkZfb0Y5RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN4YUdGKCwoLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRighIiItRjA2JEkjeTJHRihJI3k0R0YoIiIiKiZeI0Y7RkAsJi1GMDYkRjlGP0ZALUYwNiRGPkY6RkBGQEZANyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjeWFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1GLDYmUSN5M0YnRi9GVkYyRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZgb0ZPLUYjNiYtRiw2JlEjeTJGJ0YvRlZGMkZZLUYsNiZRI3k0RidGL0ZWRjJGOUZcby1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOUZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZTRllGZ29GOS1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GTy1GIzYmRmRvRllGaW5GOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN5YUdGKCwoLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRigiIiItRjA2JEkjeTJHRihJI3k0R0YoISIiKiZeI0ZARjssJi1GMDYkRjlGP0Y7LUYwNiRGPkY6RjtGO0Y7NyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1075" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI3hhRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3lhRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUYsNiVRI2hhRidGL0YyRkhGPi1GNjYkLUYjNidGaW9GSEZFLyUrZXhlY3V0YWJsZUdGUEZMRkxGYm8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmVvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0Zpb0ZIRl9vRmBwRkxGTC1GSTYuUSIrRidGTEZORmVvRlNGVUZXRllGZW5GZm9GaG9GXW9GYnBGZnBGX29GYHBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRkxGTEZgcEZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYmLUYsNiVRI3hhRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3lhRidGL0YyRkxGTC1GSTYuUSgmbWludXM7RidGTEZOL0ZSRlBGU0ZVRldGWUZlbi9GaG5RLDAuMjIyMjIyMmVtRicvRltvRmdvRl1vLUYsNiVRI2hhRidGL0YyRkhGPi1GNjYkLUYjNidGaW9GSEZFLyUrZXhlY3V0YWJsZUdGUEZMRkxGYm8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmVvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0Zpb0ZIRl9vRmBwRkxGTC1GSTYuUSIrRidGTEZORmVvRlNGVUZXRllGZW5GZm9GaG9GXW9GYnBGZnBGX29GYHBGTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmBwRkxGTEZgcEZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1076" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjaGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEiSUYnRi9GMkZVLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeTFGJ0YvRjJGVS1GLDYlUSN5MkYnRi9GMi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvRk8tRiw2JVEjeTNGJ0YvRjJGVS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWEZNRk8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZnA2JkZocEZbcUZdcS9GYHFRJWF1dG9GJy1GLDYlUSN4YkYnRi9GMkY1LUZpbjYkLUYjNi9GXW9GVUZpby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRk9GYG9GVUZccEZjb0ZlbkZVLUZpbjYkLUYjNitGXW9GVUZccEZjb0Zgb0ZVRmlvRl9wRjlGOUZfcEY5RjlGYXBGZXBGYnEtRiw2JVEjeWJGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG9GTy1GaW42JC1GIzYvRl1vRlVGaW9GXXJGYG9GVUZccEZdckZlbkZVRmByRl9wRjlGOUZhcEZfcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY5LUkjbWlHRiQ2JVEjaGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEiSUYnRi9GMkZVLUkobWZlbmNlZEdGJDYkLUYjNistRiw2JVEjeTFGJ0YvRjJGVS1GLDYlUSN5MkYnRi9GMi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmdvRk8tRiw2JVEjeTNGJ0YvRjJGVS1GLDYlUSN5NEYnRi9GMi8lK2V4ZWN1dGFibGVHRj1GOUY5LUY2Ni5RIjtGJ0Y5RjsvRj9GMUZARkJGREZGRkhGWEZNRk8tSSdtc3BhY2VHRiQ2Ji8lJ2hlaWdodEdRJjAuMGV4RicvJSZ3aWR0aEdGWS8lJmRlcHRoR0ZqcC8lKmxpbmVicmVha0dRKG5ld2xpbmVGJy1GZnA2JkZocEZbcUZdcS9GYHFRJWF1dG9GJy1GLDYlUSN4YkYnRi9GMkY1LUZpbjYkLUYjNi9GXW9GVUZpby1GNjYuUSIrRidGOUY7Rj5GQEZCRkRGRkZIRmZvRmhvRk9GYG9GVUZccEZjb0ZlbkZVLUZpbjYkLUYjNitGXW9GVUZccEZjb0Zgb0ZVRmlvRl9wRjlGOUZfcEY5RjlGYXBGZXBGYnEtRiw2JVEjeWJGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkhGZm9GaG9GTy1GaW42JC1GIzYvRl1vRlVGaW9GXXJGYG9GVUZccEZdckZlbkZVRmByRl9wRjlGOUZhcEZfcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1JI21uR0YkNiRRIjJGJ0Y5LUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW5GTy1GVDYkUS0mSW1hZ2luYXJ5STtGJ0Y5RjlGVy1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYjNiYtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZXLUYsNiZRI3kyRidGL0Zkb0YyRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZecEZPLUYjNiYtRiw2JlEjeTNGJ0YvRmRvRjJGVy1GLDYmUSN5NEYnRi9GZG9GMkY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNoYkdGKComXiMiIiMiIiIsJi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkjeTFHRihJI3kyR0YoRjEtRjQ2JEkjeTNHRihJI3k0R0YoISIiRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjeGJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYmUSN5MUYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZ25GTy1GLDYmUSN5M0YnRi9GVkYyRjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmBvRk8tRiM2Ji1GLDYmUSN5MkYnRi9GVkYyRlktRiw2JlEjeTRGJ0YvRlZGMkY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGX29GYW9GTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOUZZLUkobWZlbmNlZEdGJDYkLUYjNiYtRiM2JkZTRllGZ29GOUZqby1GIzYmRmRvRllGaW5GOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN4YkdGKCwoLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRigiIiItRjA2JEkjeTJHRihJI3k0R0YoRjsqJl4jISIiRjssJi1GMDYkRjlGP0Y7LUYwNiRGPkY6RkJGO0Y7NyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjeWJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiZRI3kxRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZdb0ZPLUYsNiZRI3kzRidGL0ZmbkYyRjktRjY2LlEoJm1pbnVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GIzYmLUYsNiZRI3kyRidGL0ZmbkYyRmluLUYsNiZRI3k0RidGL0ZmbkYyRjlGYm8tRiM2Ji1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjlGaW4tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmRllGaW5Gam9GOUZiby1GIzYmRmdvRmluRl9vRjlGOUY5RjlGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN5YkdGKCwoLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSN5MUdGKEkjeTNHRighIiItRjA2JEkjeTJHRihJI3k0R0YoRjsqJl4jRjsiIiIsJi1GMDYkRjlGP0ZCLUYwNiRGPkY6RjtGQkZCNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1077" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3hiRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3liRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNoYkYnRi9GMkZIRj4tRjY2JC1GIzYnRltwRkhGRUZib0ZMRkxGZG8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0ZbcEZIRl9vRmJvRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GYnBGZnBGX29GYm9GTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvRkxGTC1GSTYuUSI7RidGTEZORlFGU0ZVRldGWUZlbkZnbi9GW29RLDAuMjc3Nzc3OGVtRidGXW9GYm9GTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3hiRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3liRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNoYkYnRi9GMkZIRj4tRjY2JC1GIzYnRltwRkhGRUZib0ZMRkxGZG8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0ZbcEZIRl9vRmJvRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GYnBGZnBGX29GYm9GTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvRkxGTC1GSTYuUSI7RidGTEZORlFGU0ZVRldGWUZlbkZnbi9GW29RLDAuMjc3Nzc3OGVtRidGXW9GYm9GTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1047" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">g1</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1078" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEjZjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVElSFdwMUYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNmM0YnRi9GMkY1LUYsNiVRI0pCRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjeWFGJ0YvRjItRjY2LlEiLEYnRjlGO0ZnbkZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGT0YrLyUrZXhlY3V0YWJsZUdGPUY5RjlGWi1GLDYlUSNmMkYnRi9GMkY1Rl1vLUZhbzYkLUYjNictRiw2JVEjeWJGJ0YvRjJGaG9GK0ZdcEY5RjlGWi1GLDYlUSNmMUYnRi9GMkY1Rl1vLUZhbzYkLUYjNidGZW9GaG9GX3BGXXBGOUY5RlotRiw2JVEjZjVGJ0YvRjJGNS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUYsNiVRI3MxRidGL0YyRi9GMi8lLmxpbmV0aGlja25lc3NHRmlxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNyLyUpYmV2ZWxsZWRHRj0tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbkZPRl1vLUZhbzYkLUYjNidGaXBGaG9GK0ZdcEY5RjlGWkZdcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY/LUkjbWlHRiQ2JVEjZjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVElSFdwMUYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNmM0YnRi9GMkY1LUYsNiVRI0pCRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjeWFGJ0YvRjItRjY2LlEiLEYnRjlGO0ZnbkZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGT0YrLyUrZXhlY3V0YWJsZUdGPUY5RjlGWi1GLDYlUSNmMkYnRi9GMkY1Rl1vLUZhbzYkLUYjNictRiw2JVEjeWJGJ0YvRjJGaG9GK0ZdcEY5RjlGWi1GLDYlUSNmMUYnRi9GMkY1Rl1vLUZhbzYkLUYjNidGZW9GaG9GX3BGXXBGOUY5RlotRiw2JVEjZjVGJ0YvRjJGNS1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUYsNiVRI3MxRidGL0YyRi9GMi8lLmxpbmV0aGlja25lc3NHRmlxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmNyLyUpYmV2ZWxsZWRHRj0tRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZobi9GTkZpbkZPRl1vLUZhbzYkLUYjNidGaXBGaG9GK0ZdcEY5RjlGWkZdcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYrLUkjbWlHRiQ2JVEjZjRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORltvRk8tSShtZmVuY2VkR0YkNiQtRiM2Ji1GIzYmLUYsNiVRInhGJ0YvRjJGZ24tRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GIzYmLUYsNiVRImFGJ0YvRjJGZ24tRiM2KC1GLDYmUSN5MkYnRi9Gam9GMkZnbi1GLDYmUSN5M0YnRi9Gam9GMkZnbi1GLDYmUSN5NEYnRi9Gam9GMkY5RjlGOUY5RjlGXXAtRiM2JkZkb0ZnbkZncEY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRk8tRiM2JkZicEZnbi1GIzYoRmdvRmduRmpwRmduRl1xRjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNmNEdGKCwoKiZeIyEiIiIiIiwmKiZJInhHRihGMkkjeTFHRihGMkYyKiZJImFHRihGMi1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JUkjeTJHRihJI3kzR0YoSSN5NEdGKEYyRjJGMkYyKiZGNUYyRkNGMkYyKiZGOEYyLUY6NiVGNkZERkVGMkYxNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYjNigtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZWLUYsNiZRI3kyRidGL0Zbb0YyRlYtRiw2JlEjeTNGJ0YvRltvRjJGOUY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG9GTy1GIzYoLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOUZWRlNGVi1GIzYoRmhuRlZGXm9GVi1GLDYmUSN5NEYnRi9GW29GMkY5RjlGZG8tRiM2Ji1JKG1mZW5jZWRHRiQ2JC1GIzYmRmJwLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpb0ZPLUYjNiZGXHBGVkZhb0Y5RjlGOUZWLUYsNiVRInhGJ0YvRjJGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNmM0dGKCwoKiZJImFHRigiIiItSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVJI3kxR0YoSSN5MkdGKEkjeTNHRihGMUYxKiheIyEiIkYxRjBGMS1GMzYlRjxGPUkjeTRHRihGMUYxKiYsJkZERjEqJl4jRjFGMUY+RjFGMUYxSSJ4R0YoRjFGQTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYjNigtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZWLUYsNiZRI3kyRidGL0Zbb0YyRlYtRiw2JlEjeTNGJ0YvRltvRjJGOUY5LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZob0ZPLUYjNigtSSNtbkdGJDYkUS0mSW1hZ2luYXJ5STtGJ0Y5RlZGU0ZWLUYjNihGaG5GVkZeb0ZWLUYsNiZRI3k0RidGL0Zbb0YyRjlGOUZkby1GIzYmLUYsNiVRInhGJ0YvRjJGVi1JKG1mZW5jZWRHRiQ2JC1GIzYnLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSEZnb0Zpb0ZPRmJwRmRvLUYjNiZGXHBGVkZhb0Y5RjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNmMkdGKCwoKiZJImFHRigiIiItSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVJI3kxR0YoSSN5MkdGKEkjeTNHRihGMUYxKiheI0YxRjFGMEYxLUYzNiVGPEY9SSN5NEdGKEYxRjEqJkkieEdGKEYxLCZGQyEiIiomRkBGMUY+RjFGMUYxRjE3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYqLUkjbWlHRiQ2JVEjZjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiM2Ji1GLDYlUSJhRidGL0YyLUY2Ni5RMSZJbnZpc2libGVUaW1lcztGJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GWkZPLUYjNigtRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZWLUYsNiZRI3kzRidGL0Zbb0YyRlYtRiw2JlEjeTRGJ0YvRltvRjJGOUY5LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GaG9GTy1GIzYoLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOUZWRlNGVi1GIzYoLUYsNiZRI3kyRidGL0Zbb0YyRlZGXm9GVkZhb0Y5RjlGZG8tRiM2Ji1GLDYlUSJ4RidGL0YyRlYtSShtZmVuY2VkR0YkNiQtRiM2JkZicC1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGZ29GaW9GTy1GIzYmRlxwRlZGaG5GOUY5RjlGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNmMUdGKCwoKiZJImFHRigiIiItSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiVJI3kxR0YoSSN5M0dGKEkjeTRHRihGMUYxKiheIyEiIkYxRjBGMS1GMzYlSSN5MkdGKEY9Rj5GMUYxKiZJInhHRihGMSwmRkRGMSomXiNGMUYxRjxGMUYxRjFGQTcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZjVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSZtZnJhY0dGJDYoLUYjNiYtSSVtc3VwR0YkNiUtRiw2JVEieEYnRi9GMi1JI21uR0YkNiRRIjJGJ0Y5LyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJy1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmFvRk8tRiM2KEZmbi1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmlvRk8tRiw2JVEiYUYnRi9GMkZlby1GIzYqLUYsNiZRI3kxRidGLy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnRjJGZW8tRiw2JlEjeTJGJ0YvRmNwRjJGZW8tRiw2JlEjeTNGJ0YvRmNwRjJGZW8tRiw2JlEjeTRGJ0YvRmNwRjJGOUY5RjktRiw2JVEjczFGJ0YvRjIvJS5saW5ldGhpY2tuZXNzR1EiMUYnLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdxLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNmNUdGKComSSNzMUdGKCEiIiwmKiRJInhHRigiIiMiIiIqJkkiYUdGKEY1LUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYmSSN5MUdGKEkjeTJHRihJI3kzR0YoSSN5NEdGKEY1ISIjRjU3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1048" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">check relations</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1079" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNkAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI2YxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI2Y0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMUYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI2Y1RidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjZjJGJ0YvRjJGSC1GLDYlUSNmM0YnRi9GMkZib0ZMRkwtRkk2LlEiK0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wRmJwRkhGPi1GNjYkLUYjNidGaXBGSEZfb0Zib0ZMRkxGSEY+LUY2NiQtRiM2J0ZccUZIRl9vRmJvRkxGTEZIRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGSEY+LUY2NiQtRiM2J0ZFRkhGRUZib0ZMRkxGSEY+RmpxRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkxGYm9GTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNkAtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI2YxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI2Y0RidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMUYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI2Y1RidGL0YyRkhGPi1GNjYkLUYjNictRiw2JVEjZjJGJ0YvRjJGSC1GLDYlUSNmM0YnRi9GMkZib0ZMRkwtRkk2LlEiK0YnRkxGTkZnb0ZTRlVGV0ZZRmVuRmhvRmpvRl1vRltwRl5wRmJwRkhGPi1GNjYkLUYjNidGaXBGSEZfb0Zib0ZMRkxGSEY+LUY2NiQtRiM2J0ZccUZIRl9vRmJvRkxGTEZIRj4tRjY2JC1GIzYnRkVGSEZpcEZib0ZMRkxGSEY+LUY2NiQtRiM2J0ZFRkhGRUZib0ZMRkxGSEY+RmpxRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkxGYm9GTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y7RjJGMi8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">NykiIiFGI0YjRiNGI0YjRiM=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1080" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjaGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEieEYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRlhGTUZPLUYsNiVRI3ljRidGL0YyRjUtRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNvRk9GUUZobi1GLDYlUSN4Y0YnRi9GMkY1LUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JUZlbi1GIzYlRlFGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGPS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvRk8tRiw2JVEiYUYnRi9GMkZVLUYsNiVRI3kxRidGL0YyRlUtRiw2JVEjeTJGJ0YvRjJGVS1GLDYlUSN5M0YnRi9GMkZVLUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY8LUkjbWlHRiQ2JVEjaGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMkYnRjktRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZZRk8tRiw2JVEieEYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIRlhGTUZPLUYsNiVRI3ljRidGL0YyRjUtRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmNvRk9GUUZobi1GLDYlUSN4Y0YnRi9GMkY1LUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JUZlbi1GIzYlRlFGL0YyLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0ZecC8lLmxpbmV0aGlja25lc3NHUSIxRicvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGaHAvJSliZXZlbGxlZEdGPS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmJvRmRvRk8tRiw2JVEiYUYnRi9GMkZVLUYsNiVRI3kxRidGL0YyRlUtRiw2JVEjeTJGJ0YvRjJGVS1GLDYlUSN5M0YnRi9GMkZVLUYsNiVRI3k0RidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjaGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSIyRidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORllGTy1GLDYlUSJ4RidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNoY0dGKCwkSSJ4R0YoIiIjNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjeWNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSsmdW1pbnVzMDsyRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN5Y0dGKCEiIzcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjeGNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GIzYmLUYsNiVRImFGJ0YvRjItRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZqbkZPLUYjNiotRiw2JlEjeTFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZmbi1GLDYmUSN5MkYnRi9GYW9GMkZmbi1GLDYmUSN5M0YnRi9GYW9GMkZmbi1GLDYmUSN5NEYnRi9GYW9GMkY5RjktRjY2LlEnJnBsdXM7RidGOUY7Rj5GQEZCRkRGRkZIRlRGVkZPLUkmbWZyYWNHRiQ2KC1JJW1zdXBHRiQ2JS1GLDYlUSJ4RidGL0YyLUkjbW5HRiQ2JFEiMkYnRjkvJTFzdXBlcnNjcmlwdHNoaWZ0R1EiMEYnRmlwLyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcS8lKWJldmVsbGVkR0Y9Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN4Y0dGKCwmKiZJImFHRigiIiItSSIqRzYmRiYvSSttb2R1bGVuYW1lR0YoSShQaHlzaWNzR0YlL0kxaGlkZW1vZHVsZXByZWZpeEdGKEkldHJ1ZUdGJkYnNiZJI3kxR0YoSSN5MkdGKEkjeTNHRihJI3k0R0YoRjEhIiIqJEkieEdGKCIiIyNGMUZDNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1081" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3hjRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3ljRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNoY0YnRi9GMkZIRj4tRjY2JC1GIzYnRltwRkhGRUZib0ZMRkxGZG8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0ZbcEZIRl9vRmJvRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GYnBGZnBGX29GYm9GTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvRkxGTEZib0ZM">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNjYtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI3hjRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI3ljRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEoJm1pbnVzO0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNoY0YnRi9GMkZIRj4tRjY2JC1GIzYnRltwRkhGRUZib0ZMRkxGZG8tSSNtbkdGJDYkUSIyRidGTC1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vRkVGSEY+LUY2NiQtRiM2J0ZbcEZIRl9vRmJvRkxGTC1GSTYuUSIrRidGTEZORmdvRlNGVUZXRllGZW5GaG9Gam9GXW9GYnBGZnBGX29GYm9GTEZMLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmJvRkxGTEZib0ZM</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYqLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NyUiIiFGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1082" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVElSFdtMUYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNlM0YnRi9GMkY1LUYsNiVRI0pCRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjeWJGJ0YvRjItRjY2LlEiLEYnRjlGO0ZnbkZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGT0YrLyUrZXhlY3V0YWJsZUdGPUY5RjlGWi1GLDYlUSNlMkYnRi9GMkY1Rl1vLUZhbzYkLUYjNictRiw2JVEjeWFGJ0YvRjJGaG9GK0ZdcEY5RjlGWi1GLDYlUSNlNEYnRi9GMkY1Rl1vLUZhbzYkLUYjNidGZW9GaG9GX3BGXXBGOUY5RlotRiw2JVEjZTVGJ0YvRjJGNUZRLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRiw2JVEjczFGJ0YvRjJGL0YyLyUubGluZXRoaWNrbmVzc0dGaXEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3IvJSliZXZlbGxlZEdGPUZaRl1wRjk=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY9LUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZVRk8tRiw2JVElSFdtMUYnRi9GMi1GNjYuUSI7RidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnRk1GTy1GLDYlUSNlM0YnRi9GMkY1LUYsNiVRI0pCRidGL0YyLUkobWZlbmNlZEdGJDYkLUYjNictRiw2JVEjeWJGJ0YvRjItRjY2LlEiLEYnRjlGO0ZnbkZARkJGREZGRkhGaG4vRk5RLDAuMzMzMzMzM2VtRidGT0YrLyUrZXhlY3V0YWJsZUdGPUY5RjlGWi1GLDYlUSNlMkYnRi9GMkY1Rl1vLUZhbzYkLUYjNictRiw2JVEjeWFGJ0YvRjJGaG9GK0ZdcEY5RjlGWi1GLDYlUSNlNEYnRi9GMkY1Rl1vLUZhbzYkLUYjNidGZW9GaG9GX3BGXXBGOUY5RlotRiw2JVEjZTVGJ0YvRjJGNUZRLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRIjFGJ0Y5LUYjNiUtRiw2JVEjczFGJ0YvRjJGL0YyLyUubGluZXRoaWNrbmVzc0dGaXEvJStkZW5vbWFsaWduR1EnY2VudGVyRicvJSludW1hbGlnbkdGY3IvJSliZXZlbGxlZEdGPUZaRl1wRjk=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1GLDYmUSN5MkYnRi8vJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJ0YyLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmRvRk8tRiw2JlEjeTFGJ0YvRlpGMkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlMUdGKCwmSSN5MkdGKCEiIiomXiMiIiJGM0kjeTFHRihGM0YzNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTRGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORmVuRk8tRiM2Ji1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjktRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZhb0ZPLUYsNiZRI3kzRidGL0ZURjJGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlM0dGKCwmSSN5NEdGKCIiIiomXiMhIiJGMEkjeTNHRihGMEYwNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTRGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW5GTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvRk8tRiw2JlEjeTNGJ0YvRlRGMkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlMkdGKCwmSSN5NEdGKCIiIiomXiNGMEYwSSN5M0dGKEYwRjA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjZTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRiw2JlEjeTJGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMi1GNjYuUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GZW5GTy1GIzYmLUkjbW5HRiQ2JFEtJkltYWdpbmFyeUk7RidGOS1GNjYuUTEmSW52aXNpYmxlVGltZXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZORmFvRk8tRiw2JlEjeTFGJ0YvRlRGMkY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlNEdGKCwmSSN5MkdGKCIiIiomXiNGMEYwSSN5MUdGKEYwRjA3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEjZTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GLDYlUSNzMUYnRi9GMi8lLmxpbmV0aGlja25lc3NHRmduLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRl9vLyUpYmV2ZWxsZWRHRj1GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlNUdGKCwkKiRJI3MxR0YoISIiRjE3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1022" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Font foreground="[255,0,255]">these match the equations for the negative part m</Font></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L1083" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNk8tSSNtaUdGJDYlUSNKQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNictRjE2JVEjZTJGJ0Y0RjctSSNtb0dGJDYuUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRklGPi8lK2V4ZWN1dGFibGVHRklGRUZFRkFGMC1GLDYkLUYjNictRjE2JVEjZTNGJ0Y0RjdGQUZeb0ZobkZFRkVGQUYwLUYsNiQtRiM2Jy1GMTYlUSNlNEYnRjRGN0ZBRmVvRmhuRkVGRUZBRjAtRiw2JC1GIzYnLUYxNiVRI2UxRidGNEY3RkFGPkZobkZFRkVGQUYwLUYsNiQtRiM2J0ZccEZBRl5vRmhuRkVGRUZBRjAtRiw2JC1GIzYnRlxwRkFGZW9GaG5GRUZFLUZCNi5RIitGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXHFGZm4tRjE2JVEjczFGJ0Y0RjctRkI2LlEifkYnRkVGR0ZqcEZMRk5GUEZSRlRGVi9GWkZYRmZuLUYxNiVRI2U1RidGNEY3RkFGMC1GLDYkLUYjNidGPkZBRl5vRmhuRkVGRS1GQjYuUSgmbWludXM7RidGRUZHRmpwRkxGTkZQRlJGVEZbcUZdcUZmbkZecUZhcUZlcUZBRjAtRiw2JC1GIzYnRj5GQUZlb0ZobkZFRkVGQUYwLUYsNiQtRiM2J0Zeb0ZBRmVvRmhuRkVGRUZBRjBGaG9GQUYwLUYsNiQtRiM2J0ZccEZBRlxwRmhuRkVGRUZBRjBGaG9GaG5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYxNiNRIUYnRmhuRkU=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkobWZlbmNlZEdGJDYmLUYjNk8tSSNtaUdGJDYlUSNKQkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLDYkLUYjNictRjE2JVEjZTJGJ0Y0RjctSSNtb0dGJDYuUSIsRicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y2LyUpc3RyZXRjaHlHRkkvJSpzeW1tZXRyaWNHRkkvJShsYXJnZW9wR0ZJLyUubW92YWJsZWxpbWl0c0dGSS8lJ2FjY2VudEdGSS8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRklGPi8lK2V4ZWN1dGFibGVHRklGRUZFRkFGMC1GLDYkLUYjNictRjE2JVEjZTNGJ0Y0RjdGQUZeb0ZobkZFRkVGQUYwLUYsNiQtRiM2Jy1GMTYlUSNlNEYnRjRGN0ZBRmVvRmhuRkVGRUZBRjAtRiw2JC1GIzYnLUYxNiVRI2UxRidGNEY3RkFGPkZobkZFRkVGQUYwLUYsNiQtRiM2J0ZccEZBRl5vRmhuRkVGRUZBRjAtRiw2JC1GIzYnRlxwRkFGZW9GaG5GRUZFLUZCNi5RIitGJ0ZFRkcvRktGSUZMRk5GUEZSRlQvRldRLDAuMjIyMjIyMmVtRicvRlpGXHFGZm4tRjE2JVEjczFGJ0Y0RjctRkI2LlEifkYnRkVGR0ZqcEZMRk5GUEZSRlRGVi9GWkZYRmZuLUYxNiVRI2U1RidGNEY3RkFGMC1GLDYkLUYjNidGPkZBRl5vRmhuRkVGRS1GQjYuUSgmbWludXM7RidGRUZHRmpwRkxGTkZQRlJGVEZbcUZdcUZmbkZecUZhcUZlcUZBRjAtRiw2JC1GIzYnRj5GQUZlb0ZobkZFRkVGQUYwLUYsNiQtRiM2J0Zeb0ZBRmVvRmhuRkVGRUZBRjBGaG9GQUYwLUYsNiQtRiM2J0ZccEZBRlxwRmhuRkVGRUZBRjBGaG9GaG5GRUZFLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnLUYxNiNRIUYnRmhuRkU=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDY8LUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">Ny4iIiFGI0YjRiNGI0YjRiNGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1073" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjczJGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG9GTy1JJm1mcmFjR0YkNigtRiM2J0ZRLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW9GTy1GLDYlUSJhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtRlI2JFEiMkYnRjlGL0YyLyUubGluZXRoaWNrbmVzc0dGVC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0Y9RlUtRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZZL0ZORlpGTy1GLDYlUSNzM0YnRi9GMkY1RmhuLUZfbzYoLUYjNidGUS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vRk8tRiw2JUZoby9GMEY9RjlGaW9GOUZbcEZgcEZicEZlcEZncEZVRmlwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlovJSZkZXB0aEdGX3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEpc2ltcGxpZnlGJ0ZpcUY5LUkobWZlbmNlZEdGJDYkLUYjNidGXXEtRjY2LlEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZkc0ZPRmVuRmlvRjlGOS1GLDYjUSFGJ0ZqcS1GW3I2JkZdckZgckZici9GZXJRJWF1dG9GJ0Zmc0Zpb0Y5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSomY29sb25lcTtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkjbW5HRiQ2JFEiMUYnRjktRjY2LlEiO0YnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJ0ZNRk8tRiw2JVEjczJGJ0YvRjJGNS1GNjYuUSomdW1pbnVzMDtGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXG9GTy1JJm1mcmFjR0YkNigtRiM2J0ZRLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGW29GXW9GTy1GLDYlUSJhRidGL0YyLyUrZXhlY3V0YWJsZUdGPUY5LUYjNiUtRlI2JFEiMkYnRjlGL0YyLyUubGluZXRoaWNrbmVzc0dGVC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZkcC8lKWJldmVsbGVkR0Y9RlUtRjY2LlEifkYnRjlGO0Y+RkBGQkZERkZGSEZZL0ZORlpGTy1GLDYlUSNzM0YnRi9GMkY1RmhuLUZfbzYoLUYjNidGUS1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRltvRl1vRk8tRiw2JUZoby9GMEY9RjlGaW9GOUZbcEZgcEZicEZlcEZncEZVRmlwLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlovJSZkZXB0aEdGX3IvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRiw2JVEpc2ltcGxpZnlGJ0ZpcUY5LUkobWZlbmNlZEdGJDYkLUYjNidGXXEtRjY2LlEiL0YnRjlGO0Y+L0ZBRjFGQkZERkZGSC9GS1EsMC4xNjY2NjY3ZW1GJy9GTkZkc0ZPRmVuRmlvRjlGOS1GLDYjUSFGJ0ZqcS1GW3I2JkZdckZgckZici9GZXJRJWF1dG9GJ0Zmc0Zpb0Y5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjczFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tSSNtbkdGJDYkUSIxRidGOUY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzMUdGKCIiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjczJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZW42JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGVEZWRk8tRlg2KC1GLDYlUSJhRidGL0YyRmhuRltvRl1vRmBvRmJvRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzMkdGKCwmIyEiIiIiIyIiIkkiYUdGKEYvNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjczNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYuUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLyUpZXF1YWxpdHlHRj0tRjY2LlEqJnVtaW51czA7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlVGTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GZW42JFEiMkYnRjkvJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zfby8lKWJldmVsbGVkR0Y9LUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZURlZGTy1GWDYoLUYsNiVRImFGJ0YvRjJGaG5GW29GXW9GYG9GYm9GOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNzM0dGKCwmIyEiIiIiIyIiIkkiYUdGKCNGMkYxNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkmbWZyYWNHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2KC1JJW1yb3dHRiQ2Ji1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGMi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGOy8lKXN0cmV0Y2h5R0Y7LyUqc3ltbWV0cmljR0Y7LyUobGFyZ2VvcEdGOy8lLm1vdmFibGVsaW1pdHNHRjsvJSdhY2NlbnRHRjsvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZKLyUpZXF1YWxpdHlHRjstSSNtaUdGJDYlUSJhRicvJSdpdGFsaWNHUSV0cnVlRicvRjNRJ2l0YWxpY0YnRjItRiw2JkYuLUY2Ni5RJyZwbHVzO0YnRjJGOUY8Rj5GQEZCRkRGRkZIRktGTUZPRjIvJS5saW5ldGhpY2tuZXNzR0YxLyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRltvLyUpYmV2ZWxsZWRHRjs=">KiYsJiIiIkYkSSJhRzYiISIiRiQsJkYkRiRGJUYkRic=</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1085" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="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">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</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0Yv">NiciIiFGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L1086" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNkUtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI2UxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI2YyRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEiK0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMkYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI3hhRidGL0YyRkhGPi1GNjYkLUYjNidGRUZILUYsNiVRI2YzRidGL0YyRmJvRkxGTEZkby1GLDYlUSNzM0YnRi9GMkZecC1GLDYlUSN4YkYnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSNmNEYnRi9GMkZib0ZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNlMkYnRi9GMkZIRmlwRmJvRkxGTEZIRj4tRjY2JC1GIzYnRl1yRkhGZnFGYm9GTEZMLUZJNi5RKCZtaW51cztGJ0ZMRk5GZ29GU0ZVRldGWUZlbkZob0Zqb0Zdb0ZccUZecEZfcUZIRj4tRjY2JC1GIzYnLUYsNiVRI2UzRidGL0YyRkhGZnFGYm9GTEZMRmRyRltwRl5wRmJwRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRiw2I1EhRidGYm9GTA==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYnLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GNjYmLUYjNkUtRiw2JVEjSkJGJ0YvRjItRjY2JC1GIzYnLUYsNiVRI2UxRidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZQLyUqc3ltbWV0cmljR0ZQLyUobGFyZ2VvcEdGUC8lLm1vdmFibGVsaW1pdHNHRlAvJSdhY2NlbnRHRlAvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZQLUYsNiVRI2YyRidGL0YyLyUrZXhlY3V0YWJsZUdGUEZMRkwtRkk2LlEiK0YnRkxGTi9GUkZQRlNGVUZXRllGZW4vRmhuUSwwLjIyMjIyMjJlbUYnL0Zbb0Zpb0Zdby1GLDYlUSNzMkYnRi9GMi1GSTYuUSJ+RidGTEZORmdvRlNGVUZXRllGZW5GZ24vRltvRmluRl1vLUYsNiVRI3hhRidGL0YyRkhGPi1GNjYkLUYjNidGRUZILUYsNiVRI2YzRidGL0YyRmJvRkxGTEZkby1GLDYlUSNzM0YnRi9GMkZecC1GLDYlUSN4YkYnRi9GMkZIRj4tRjY2JC1GIzYnRkVGSC1GLDYlUSNmNEYnRi9GMkZib0ZMRkxGSEY+LUY2NiQtRiM2Jy1GLDYlUSNlMkYnRi9GMkZIRmlwRmJvRkxGTEZIRj4tRjY2JC1GIzYnRl1yRkhGZnFGYm9GTEZMLUZJNi5RKCZtaW51cztGJ0ZMRk5GZ29GU0ZVRldGWUZlbkZob0Zqb0Zdb0ZccUZecEZfcUZIRj4tRjY2JC1GIzYnLUYsNiVRI2UzRidGL0YyRkhGZnFGYm9GTEZMRmRyRltwRl5wRmJwRmJvRkxGTC8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zib0ZMRkwtRiw2I1EhRidGYm9GTA==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RIixGJ0YyLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjsvJSpzeW1tZXRyaWNHRjsvJShsYXJnZW9wR0Y7LyUubW92YWJsZWxpbWl0c0dGOy8lJ2FjY2VudEdGOy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjtGLkY1Ri5GNUYuRjVGLkY1Ri4vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjtGMkYyLyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NygiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L1071" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/JB_for_p1ip12i.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2024" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="false" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="0" compactdisplay="false" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" scientificx="true" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" historytimestamp="false" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="982" rtablesize="[10, 10]" useclientjvm="true" format="worksheet" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" trailingsemicolon="true" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" strikethrough="false" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" strikethrough="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
	<Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group hide-input="false" labelreference="L976" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ24tRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZqb0ZXRmpuLUY2NiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRmRvRkFGQUZnbkZkb0ZB">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbWlHRiQ2JVEqaW50ZXJmYWNlRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkobWZlbmNlZEdGJDYkLUYjNiYtRiw2JVEqd2FybmxldmVsRidGL0YyLUkjbW9HRiQ2LlEiPUYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtSSNtbkdGJDYkUSIwRidGQUZBRkEtRj42LlEiOkYnRkFGQ0ZGRkhGSkZMRk5GUEZSRlVGVy1GLDYlUSV3aXRoRidGL0YyLUY2NiQtRiM2JS1GLDYlUShQaHlzaWNzRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGZ24tRj42LlEifkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVkZqb0ZXRmpuLUY2NiQtRiM2JS1GLDYlUS5MaW5lYXJBbGdlYnJhRidGL0YyRmRvRkFGQUZnbkZkb0ZB</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L974" drawlabel="true">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiwtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUScmIzk1ODtGJy9GMEZFRkEtRj42LlEnJnNwYXI7RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUYsNiVRImlGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXRmVvRj0tSSNtbkdGJDYkUSIxRidGQS1GPjYuUSMuLkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZdcEZXLUZhcDYkUSI0RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmhvRmduLUY2NiQtRiM2LC1GLDYlUScmIzk1MjtGJ0Zhb0ZBRmJvRmVvRmhvRmVvRj1GYHBGZHAtRmFwNiRRIjJGJ0ZBRkFGQUZoby1GIzYlRmduLUY2NiQtRiM2LC1GLDYlUScmIzk1NztGJ0Zhb0ZBRmJvRmVvRmhvRmVvRj1GYHBGZHBGZnFGQUZBRkEtRiw2I1EhRidGXXFGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zoby1GLDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnRi9GMkY9LUYsNiVRJ21hcm9vbkYnRi9GMkZdcUZBRkFGXXFGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEmU2V0dXBGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ky1GLDYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0YvRjItSSNtb0dGJDYuUSI9RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZFLyUpc3RyZXRjaHlHRkUvJSpzeW1tZXRyaWNHRkUvJShsYXJnZW9wR0ZFLyUubW92YWJsZWxpbWl0c0dGRS8lJ2FjY2VudEdGRS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlQvJSllcXVhbGl0eUdGRS1GNjYmLUYjNiwtRiw2JVEkc2VxRidGL0YyLUY2NiQtRiM2LS1GLDYlUScmIzk1ODtGJy9GMEZFRkEtRj42LlEnJnNwYXI7RidGQUZDRkZGSEZKRkxGTkZQRlJGVUZXLUYsNiVRImlGJ0YvRjItRj42LlEiLEYnRkFGQy9GR0YxRkhGSkZMRk5GUC9GU1EmMC4wZW1GJy9GVlEsMC4zMzMzMzMzZW1GJ0ZXRmVvRj0tSSNtbkdGJDYkUSIxRidGQS1GPjYuUSMuLkYnRkFGQ0ZGRkhGSkZMRk5GUC9GU1EsMC4yMjIyMjIyZW1GJy9GVkZdcEZXLUZhcDYkUSI0RidGQS8lK2V4ZWN1dGFibGVHRkVGQUZBRmhvRmduLUY2NiQtRiM2LC1GLDYlUScmIzk1MjtGJ0Zhb0ZBRmJvRmVvRmhvRmVvRj1GYHBGZHAtRmFwNiRRIjJGJ0ZBRkFGQUZoby1GIzYlRmduLUY2NiQtRiM2LC1GLDYlUScmIzk1NztGJ0Zhb0ZBRmJvRmVvRmhvRmVvRj1GYHBGZHBGZnFGQUZBRkEtRiw2I1EhRidGXXFGQUZBLyUlb3BlbkdRInxmckYnLyUmY2xvc2VHUSJ8aHJGJ0Zoby1GLDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnRi9GMkY9LUYsNiVRJ21hcm9vbkYnRi9GMkZdcUZBRkFGXXFGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYoLUYsNiYtSSNtaUdGJDYlUTVhbnRpY29tbXV0YXRpdmVjb2xvckYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi5RKSZlcXVhbHM7RicvRjhRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZCLyUpc3RyZXRjaHlHRkIvJSpzeW1tZXRyaWNHRkIvJShsYXJnZW9wR0ZCLyUubW92YWJsZWxpbWl0c0dGQi8lJ2FjY2VudEdGQi8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRlEvJSllcXVhbGl0eUdGQi1GMTYlUSdtYXJvb25GJ0Y0RjdGPi1GOzYuUSIsRidGPkZAL0ZERjZGRUZHRklGS0ZNL0ZQUSYwLjBlbUYnL0ZTUSwwLjMzMzMzMzNlbUYnRlQtRiw2Ji1GMTYlUTZhbnRpY29tbXV0YXRpdmVwcmVmaXhGJ0Y0RjdGOi1GIzYmLUYsNjQtRjE2JlEmJm51OzFGJ0Y0LyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGN0ZZLUYxNiZRJiZudTsyRidGNEZnb0Y3RlktRjE2JlEpJnRoZXRhOzFGJ0Y0RmdvRjdGWS1GMTYmUSkmdGhldGE7MkYnRjRGZ29GN0ZZLUYxNiZRJiZ4aTsxRidGNEZnb0Y3RlktRjE2JlEmJnhpOzJGJ0Y0RmdvRjdGWS1GMTYmUSYmeGk7M0YnRjRGZ29GN0ZZLUYxNiZRJiZ4aTs0RidGNEZnb0Y3L0Zob1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkJGPkY+LyUlb3BlbkdRJyZsY3ViO0YnLyUmY2xvc2VHUScmcmN1YjtGJ0Y+Rl9xRmFxRj5GPi9GZHFRJyZsc3FiO0YnL0ZncVEnJnJzcWI7Ric=">NyQvSTVhbnRpY29tbXV0YXRpdmVjb2xvckc2IkknbWFyb29uR0YlL0k2YW50aWNvbW11dGF0aXZlcHJlZml4R0YlPCpJJG51MUdGJUkkbnUyR0YlSSd0aGV0YTFHRiVJJ3RoZXRhMkdGJUkkeGkxR0YlSSR4aTJHRiVJJHhpM0dGJUkkeGk0R0Yl</Equation></Text-field>
</Output>
</Group></Presentation-Block>
<Group labelreference="L977" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2JzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzZELUYsNiVRInhGJ0YvRjItRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJ5RidGL0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW9GTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUZjbzYkUSIyRidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcC8lKWJldmVsbGVkR0Y9LUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaHBGTy1GUjYkLUYjNistRiw2JVEoJiM5NTI7MUYnRi9GMkZkcC1GLDYlUSgmIzk1NzsxRidGL0YyLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm9GTy1GLDYlUSgmIzk1MjsyRidGL0YyRmRwLUYsNiVRKCYjOTU3OzJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmdwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GZHAtRiw2JVEoJiM5NTg7MUYnRi9GMkZZRl9vRmRwLUZSNiQtRiM2J0ZecUZkcUZhcUZdckY5RjlGX3ItRiw2JVEoJiM5NTg7MkYnRi9GMkZZLUZgbzYoRmJvLUYjNiZGaG9GZHAtRiw2JVEiSUYnRi9GMkY5RltwRl1wRmBwRmJwRmRwLUZSNiQtRiM2JkZecUZpbkZhcUY5RjlGX3ItRiw2JVEoJiM5NTg7M0YnRi9GMkZZLUZgbzYoRmJvLUYjNiRGaG9GOUZbcEZdcEZgcEZicEZkcC1GUjYkLUYjNiZGZ3FGZHFGanFGOUY5Rl9yLUYsNiVRKCYjOTU4OzRGJ0YvRjJGWUZfc0ZkcC1GUjYkLUYjNiZGZ3FGaW5GanFGOUY5Rl1yRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZdckY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEkc2JzRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1JKG1mZW5jZWRHRiQ2Ji1GIzZELUYsNiVRInhGJ0YvRjItRjY2LlEiPUYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GTy1GLDYlUSJ5RidGL0YyLUY2Ni5RKCZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkgvRktRLDAuMjIyMjIyMmVtRicvRk5GXW9GTy1JJm1mcmFjR0YkNigtSSNtbkdGJDYkUSIxRidGOS1GIzYlLUZjbzYkUSIyRidGOUYvRjIvJS5saW5ldGhpY2tuZXNzR0Zlby8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZfcC8lKWJldmVsbGVkR0Y9LUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GaHBGTy1GUjYkLUYjNistRiw2JVEoJiM5NTI7MUYnRi9GMkZkcC1GLDYlUSgmIzk1NzsxRidGL0YyLUY2Ni5RIitGJ0Y5RjtGPkZARkJGREZGRkhGXG9GXm9GTy1GLDYlUSgmIzk1MjsyRidGL0YyRmRwLUYsNiVRKCYjOTU3OzJGJ0YvRjIvJStleGVjdXRhYmxlR0Y9RjlGOS1GNjYuUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIRmdwL0ZOUSwwLjMzMzMzMzNlbUYnRk9GZHAtRiw2JVEoJiM5NTg7MUYnRi9GMkZZRl9vRmRwLUZSNiQtRiM2J0ZecUZkcUZhcUZdckY5RjlGX3ItRiw2JVEoJiM5NTg7MkYnRi9GMkZZLUZgbzYoRmJvLUYjNiZGaG9GZHAtRiw2JVEiSUYnRi9GMkY5RltwRl1wRmBwRmJwRmRwLUZSNiQtRiM2JkZecUZpbkZhcUY5RjlGX3ItRiw2JVEoJiM5NTg7M0YnRi9GMkZZLUZgbzYoRmJvLUYjNiRGaG9GOUZbcEZdcEZgcEZicEZkcC1GUjYkLUYjNiZGZ3FGZHFGanFGOUY5Rl9yLUYsNiVRKCYjOTU4OzRGJ0YvRjJGWUZfc0ZkcC1GUjYkLUYjNiZGZ3FGaW5GanFGOUY5Rl1yRjlGOS8lJW9wZW5HUSJ8ZnJGJy8lJmNsb3NlR1EifGhyRictRjY2LlEiOkYnRjlGO0Y+RkBGQkZERkZGSEZKRk1GT0ZdckY5</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlU2JC1GIzYnLUZVNiYtRiM2Oy1GLDYlUSgmIzk1ODsxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW9GTy1GLDYlUSgmIzk1ODsyRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZG8vRk5RLDAuMzMzMzMzM2VtRidGT0Zeb0Zhby1GLDYlUSgmIzk1ODszRidGL0YyRmpvRl5vRmFvLUYsNiVRKCYjOTU4OzRGJ0YvRjJGam9GZ29GYW9GYHBGam9GZ29GYW9GY3BGam9GYHBGYW9GY3AvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqby1GLDYlUSRzYnNGJ0YvRjJGZnBGOUY5RmZwRjlGOS1GLDYjUSFGJ0ZmcEY5">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEqJmNvbG9uZXE7RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwvJSllcXVhbGl0eUdGPS1GLDYlUSlzaW1wbGlmeUYnRi9GMi1JKG1mZW5jZWRHRiQ2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRlU2JC1GIzYnLUZVNiYtRiM2Oy1GLDYlUSgmIzk1ODsxRidGL0YyLUY2Ni5RIn5GJ0Y5RjtGPkZARkJGREZGRkgvRktRJjAuMGVtRicvRk5GZW9GTy1GLDYlUSgmIzk1ODsyRidGL0YyLUY2Ni5RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkhGZG8vRk5RLDAuMzMzMzMzM2VtRidGT0Zeb0Zhby1GLDYlUSgmIzk1ODszRidGL0YyRmpvRl5vRmFvLUYsNiVRKCYjOTU4OzRGJ0YvRjJGam9GZ29GYW9GYHBGam9GZ29GYW9GY3BGam9GYHBGYW9GY3AvJStleGVjdXRhYmxlR0Y9RjlGOS8lJW9wZW5HUSJbRicvJSZjbG9zZUdRIl1GJ0Zqby1GLDYlUSRzYnNGJ0YvRjJGZnBGOUY5RmZwRjlGOS1GLDYjUSFGJ0ZmcEY5</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEkdG1wRicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC8lKWVxdWFsaXR5R0Y9LUkobWZlbmNlZEdGJDYmLUYjNjAtRiM2Ji1GIzYlLUY2Ni5RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZobkZPLUkmbWZyYWNHRiQ2KC1JI21uR0YkNiRRLSZJbWFnaW5hcnlJO0YnRjktRl5vNiRRIjJGJ0Y5LyUubGluZXRoaWNrbmVzc0dRIjFGJy8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0Zpby8lKWJldmVsbGVkR0Y9RjktRjY2LlExJkludmlzaWJsZVRpbWVzO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTkZicEZPLUYjNiYtRiw2JlEmJm51OzFGJ0YvLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRidGMkZecC1GLDYmUSkmdGhldGE7MUYnRi9GaXBGMkY5RjktRjY2LlEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSEZhcC9GTlEsMC4zMzMzMzMzZW1GJ0ZPLUYjNiotRltvNigtRiM2JkZccUZecC1GLDYmUSkmdGhldGE7MkYnRi9GaXBGMkY5LUZebzYkUSI0RidGOUZkb0Znb0Zqb0ZccC1GNjYuUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIRmduRmluRk8tRltvNigtRiM2Ji1GLDYmUSYmbnU7MkYnRi9GaXBGMkZecEZccUY5Rl5yRmRvRmdvRmpvRlxwLUY2Ni5RJyZwbHVzO0YnRjlGO0Y+RkBGQkZERkZGSEZnbkZpbkZPLUZbbzYoLUYjNiZGZnBGXnBGW3JGOUZeckZkb0Znb0Zqb0ZccEZbcy1GW282KC1GIzYmRmZwRl5wRmhyRjlGXnJGZG9GZ29Gam9GXHBGOUZfcS1GIzYmRlhGXnAtRiM2Ji1GUjYkLUYjNiYtRltvNihGXHFGYW9GZG9GZ29Gam9GXHBGW3MtRltvNihGZnBGYW9GZG9GZ29Gam9GXHBGOUY5Rl5wLUZSNiQtRiM2JkZbckZhckZockY5RjlGOUY5Rl9xLUYjNiZGWEZecC1GIzYmLUZSNiQtRiM2JkZccUZhckZmcEY5RjlGXnAtRlI2JC1GIzYmLUZbbzYoRltyRmFvRmRvRmdvRmpvRlxwRltzLUZbbzYoRmhyRmFvRmRvRmdvRmpvRlxwRjlGOUY5RjlGX3EtRiM2JUZaLUZbbzYoLUYjNiZGanRGXnBGYnRGOUZeckZkb0Znb0Zqb0ZccEY5Rl9xLUYjNiZGWEZecC1GIzYmRmhyRl5wRltyRjlGOS9GanBRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7RidGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR0bXBHRig3KComXiMjISIiIiIjIiIiLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYkSSRudTFHRihJJ3RoZXRhMUdGKEY0LCotRjY2JEZASSd0aGV0YTJHRigjRjQiIiUtRjY2JEkkbnUyR0YoRkAjRjJGRi1GNjYkRj9GREZFLUY2NiRGP0ZJRkUqJkYwRjQtRjY2JCwmRkAjRjRGM0Y/RlMsJkZERjRGSUYyRjQqJkYwRjQtRjY2JCwmRkBGNEY/RjIsJkZERlNGSUZTRjQsJC1GNjYkRlhGVEZKKiZGMEY0LUY2NiRGSUZERjQ3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L981" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2W3AtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRkcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk8vJSlzdHJldGNoeUdGTy8lKnN5bW1ldHJpY0dGTy8lKGxhcmdlb3BHRk8vJS5tb3ZhYmxlbGltaXRzR0ZPLyUnYWNjZW50R0ZPLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4vJSllcXVhbGl0eUdGTy1GLDYlUSJJRidGNEY3RkktRiw2JVEkdG1wRidGNEY3LUY7NiYtRiM2JC1GRDYkUSIxRidGR0ZHRkcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRko2LlEiLEYnRkdGTS9GUUY2RlJGVEZWRlhGWkZmbi9Gam5RLDAuMzMzMzMzM2VtRidGW29GYG8tRjs2Ji1GIzYkRkNGR0ZHRmpvRl1wLUZKNi5RIitGJ0ZHRk1GUEZSRlRGVkZYRlovRmduUSwwLjIyMjIyMjJlbUYnL0ZqbkZecUZbb0Zdb0ZJRmBvLUY7NiYtRiM2JC1GRDYkUSIzRidGR0ZHRkdGam9GXXBGanBGXW9GSUZgby1GOzYmLUYjNiQtRkQ2JFEiNEYnRkdGR0ZHRmpvRl1wLUZKNi5RKCZtaW51cztGJ0ZHRk1GUEZSRlRGVkZYRlpGXXFGX3FGW29GYG8tRjs2Ji1GIzYkLUZENiRRIjVGJ0ZHRkdGR0Zqb0ZdcEZgcEZgb0ZmcEZqcEZdb0ZJRmBvRmBxRl5yRl1vRklGYG9GZ3FGanBGYG9GYXJGYHAtRko2LlEqJnVtaW51czA7RidGR0ZNRlBGUkZURlZGWEZaRl1xRl9xRltvRmBvRmZwRmpwRl1vRklGYG9GYHFGXnJGXW9GSUZgb0ZncUZeckZgb0ZhckZgcEZgb0ZmcEZeckZdb0ZJRmBvRmBxRl5yRl1vRklGYG9GZ3FGXnJGYG9GYXJGYHBGQ0ZJRl1vRklGYG8tRjs2Ji1GIzYkLUZENiRRIjZGJ0ZHRkdGR0Zqb0ZdcEZHRkcvRltwUSJ8ZnJGJy9GXnBRInxockYnRkdGR0ZHRitGSS8lK2V4ZWN1dGFibGVHRk9GRw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYkLUY7NiYtRiM2W3AtSSNtbkdGJDYkUSIyRicvRjhRJ25vcm1hbEYnLUkjbW9HRiQ2LlEifkYnRkcvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRk8vJSlzdHJldGNoeUdGTy8lKnN5bW1ldHJpY0dGTy8lKGxhcmdlb3BHRk8vJS5tb3ZhYmxlbGltaXRzR0ZPLyUnYWNjZW50R0ZPLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGaG4vJSllcXVhbGl0eUdGTy1GLDYlUSJJRidGNEY3RkktRiw2JVEkdG1wRidGNEY3LUY7NiYtRiM2JC1GRDYkUSIxRidGR0ZHRkcvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRictRko2LlEiLEYnRkdGTS9GUUY2RlJGVEZWRlhGWkZmbi9Gam5RLDAuMzMzMzMzM2VtRidGW29GYG8tRjs2Ji1GIzYkRkNGR0ZHRmpvRl1wLUZKNi5RIitGJ0ZHRk1GUEZSRlRGVkZYRlovRmduUSwwLjIyMjIyMjJlbUYnL0ZqbkZecUZbb0Zdb0ZJRmBvLUY7NiYtRiM2JC1GRDYkUSIzRidGR0ZHRkdGam9GXXBGanBGXW9GSUZgby1GOzYmLUYjNiQtRkQ2JFEiNEYnRkdGR0ZHRmpvRl1wLUZKNi5RKCZtaW51cztGJ0ZHRk1GUEZSRlRGVkZYRlpGXXFGX3FGW29GYG8tRjs2Ji1GIzYkLUZENiRRIjVGJ0ZHRkdGR0Zqb0ZdcEZgcEZgb0ZmcEZqcEZdb0ZJRmBvRmBxRl5yRl1vRklGYG9GZ3FGanBGYG9GYXJGYHAtRko2LlEqJnVtaW51czA7RidGR0ZNRlBGUkZURlZGWEZaRl1xRl9xRltvRmBvRmZwRmpwRl1vRklGYG9GYHFGXnJGXW9GSUZgb0ZncUZeckZgb0ZhckZgcEZgb0ZmcEZeckZdb0ZJRmBvRmBxRl5yRl1vRklGYG9GZ3FGXnJGYG9GYXJGYHBGQ0ZJRl1vRklGYG8tRjs2Ji1GIzYkLUZENiRRIjZGJ0ZHRkdGR0Zqb0ZdcEZHRkcvRltwUSJ8ZnJGJy9GXnBRInxockYnRkdGR0ZHRitGSS8lK2V4ZWN1dGFibGVHRk9GRw==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDYwLUYsNiYtSSNtaUdGJDYmUSYmbnU7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LlExJkludmlzaWJsZVRpbWVzO0YnL0Y7USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZULyUpZXF1YWxpdHlHRkUtRjE2JlEmJm51OzJGJ0Y0RjdGOkZBLUY+Ni5RIixGJ0ZBRkMvRkdGNkZIRkpGTEZORlBGUi9GVlEsMC4zMzMzMzMzZW1GJ0ZXLUYsNiZGMEY9LUYxNiZRKSZ0aGV0YTsxRidGNEY3RjpGQUZmbi1GLDYmRjBGPS1GMTYmUSkmdGhldGE7MkYnRjRGN0Y6RkFGZm4tRiw2JkZZRj1GXm9GQUZmbi1GLDYmRllGPUZjb0ZBRmZuLUYsNiZGXm9GPUZjb0ZBL0Y4UShbMCwwLDBdRicvJSlyZWFkb25seUdGRUZBRkEvJSVvcGVuR1EnJmxjdWI7RicvJSZjbG9zZUdRJyZyY3ViO0Yn">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM8KC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkkbnUxR0YoSSRudTJHRigtRi42JEY3SSd0aGV0YTFHRigtRi42JEY3SSd0aGV0YTJHRigtRi42JEY4RjstRi42JEY4Rj4tRi42JEY7Rj5GKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L978" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYxLUYsNiVRInhGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUpZXF1YWxpdHlHRlMtRiw2JVEoJiM5NTg7MUYnRi9GMi1GTDYuUSIrRidGT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0Zob0Zfby1GLDYlUScmIzk0OTtGJy9GMEZTRk9GSy1GLDYlUSgmIzk1ODsyRidGL0YyRkstRiw2JVEoJiM5NTg7M0YnRi9GMkZLLUYsNiVRKCYjOTU4OzRGJ0YvRjItRkw2LlEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuRmpuL0Zeb1EsMC4zMzMzMzMzZW1GJ0Zfby1GLDYlUSRzYnNGJ0YvRjIvJStleGVjdXRhYmxlR0ZTRk9GT0ZgcUZPRk9GYHFGT0ZPRmdwLUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiVGQS1GNjYkLUYjNjBGSEZLRl5wLUZMNi5RKCZtaW51cztGJ0ZPRlFGVEZWRlhGWkZmbkZobkZnb0Zpb0Zfb0Zqb0ZLRmFvRktGYXBGS0ZkcEZncEZdcUZPRk9GT0ZPRk9GT0ZPLUYsNiNRIUYnRmBxRk8=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Ji1GLDYlUSdleHBhbmRGJ0YvRjItRjY2JC1GIzYmLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzYxLUYsNiVRInhGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUpZXF1YWxpdHlHRlMtRiw2JVEoJiM5NTg7MUYnRi9GMi1GTDYuUSIrRidGT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0Zob0Zfby1GLDYlUScmIzk0OTtGJy9GMEZTRk9GSy1GLDYlUSgmIzk1ODsyRidGL0YyRkstRiw2JVEoJiM5NTg7M0YnRi9GMkZLLUYsNiVRKCYjOTU4OzRGJ0YvRjItRkw2LlEiLEYnRk9GUS9GVUYxRlZGWEZaRmZuRmhuRmpuL0Zeb1EsMC4zMzMzMzMzZW1GJ0Zfby1GLDYlUSRzYnNGJ0YvRjIvJStleGVjdXRhYmxlR0ZTRk9GT0ZgcUZPRk9GYHFGT0ZPRmdwLUYjNiVGKy1GNjYkLUYjNiVGOi1GNjYkLUYjNiVGQS1GNjYkLUYjNjBGSEZLRl5wLUZMNi5RKCZtaW51cztGJ0ZPRlFGVEZWRlhGWkZmbkZobkZnb0Zpb0Zfb0Zqb0ZLRmFvRktGYXBGS0ZkcEZncEZdcUZPRk9GT0ZPRk9GT0ZPLUYsNiNRIUYnRmBxRk8=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNigtSSZtZnJhY0dGJDYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRLSZ2YXJlcHNpbG9uO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGPi8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlUvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjFGJ0Y+Rj5GPi1GQjYuUTEmSW52aXNpYmxlVGltZXM7RidGPkZFRkdGSUZLRk1GT0ZRL0ZUUSYwLjBlbUYnL0ZXRlxvRlgtRiM2KC1GODYmUSYmbnU7MkYnL0Y8USV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GP1EnaXRhbGljRidGaG4tRjg2JlEpJnRoZXRhOzFGJ0Zjb0Zlb0Zob0Zobi1GODYmUSkmdGhldGE7MkYnRmNvRmVvRmhvRj5GPi1GZW42JFEiNEYnRj4vJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y9LUZCNi5RJyZwbHVzO0YnRj5GRUZHRklGS0ZNRk9GUUZTRlZGWC1GLjYoLUYjNiYtRjM2JC1GIzYmRjdGXHFGWkY+Rj5GaG4tRiM2KC1GODYmUSYmbnU7MUYnRmNvRmVvRmhvRmhuRmBvRmhuRl1wRj5GPkZgcEZjcEZlcEZocEZqcEZccS1GLjYoLUYjNiYtRjg2JVEieUYnRmNvRmhvRmhuLUYzNiQtRiM2JkZqb0ZccUZpcUY+Rj5GPi1GZW42JFEiMkYnRj5GY3BGZXBGaHBGanBGPi1GQjYuUSgmY29tbWE7RidGPkZFL0ZIRmRvRklGS0ZNRk9GUUZbby9GV1EsMC4zMzMzMzMzZW1GJ0ZYLUYjNiYtRi42KC1GZW42JFEtJkltYWdpbmFyeUk7RidGPkZgcEZjcEZlcEZocEZqcEZobi1GMzYkLUYjNi4tRiM2KEZnckZobkZgckZobkZpcUY+RkEtRiM2KEZnckZobkZgckZobkZqb0Y+RlxxLUYjNiZGN0ZobkZncUY+RkEtRiM2JkY3RmhuRl5vRj5GXHFGZ3FGXHFGXm9GPkY+Rj5GPg==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsKComLCZJK3ZhcmVwc2lsb25HRigiIiIhIiJGMEYwLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSRudTJHRihJJ3RoZXRhMUdGKEkndGhldGEyR0YoRjAjRjAiIiUqJiwmRi9GMEYwRjBGMC1GMzYlSSRudTFHRihGPEY+RjBGPyomSSJ5R0YoRjAsJkY9RjBGRUYwRjAjRjAiIiMqJl4jRj9GMCwuKiZGR0YwRkVGMEZKKiZGR0YwRj1GMCEiIyomRi9GMEZDRjBGMComRi9GMEYyRjBGMUZDRjBGMkYwRjBGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L982" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ2V4cGFuZEYnRjRGNy1GOzYkLUYjNiUtRiw2JVElZXZhbEYnRjRGNy1GOzYkLUYjNihGKy1GIzYnRistRiw2JVEiSUYnRjRGNy1JI21vR0YkNi5RIn5GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlovJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGY28vJSllcXVhbGl0eUdGWi1GOzYkLUYjNi4tRiw2JVEieEYnRjRGN0ZSLUYsNiVRJiZ4aTs0RidGNEY3LUZTNi5RKCZtaW51cztGJ0ZWRlhGZW5GZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0ZmcEZmby1GLDYlUS0mdmFyZXBzaWxvbjtGJy9GNUZaRlZGUi1GLDYlUSYmeGk7MUYnRjRGN0ZSLUYsNiVRJiZ4aTsyRidGNEY3RlItRiw2JVEmJnhpOzNGJ0Y0RjdGVkZWRlZGKy1GUzYuUSIsRidGVkZYL0ZmbkY2RmduRmluRltvRl1vRl9vRmFvL0Zlb1EsMC4zMzMzMzMzZW1GJ0Zmby1GLDYlUSRzYnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrRlIvJStleGVjdXRhYmxlR0ZaRlY=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2I1EhRictRiM2JS1GLDYlUSlzaW1wbGlmeUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JKG1mZW5jZWRHRiQ2JC1GIzYlLUYsNiVRJ2V4cGFuZEYnRjRGNy1GOzYkLUYjNiUtRiw2JVElZXZhbEYnRjRGNy1GOzYkLUYjNihGKy1GIzYnRistRiw2JVEiSUYnRjRGNy1JI21vR0YkNi5RIn5GJy9GOFEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRlovJSlzdHJldGNoeUdGWi8lKnN5bW1ldHJpY0dGWi8lKGxhcmdlb3BHRlovJS5tb3ZhYmxlbGltaXRzR0ZaLyUnYWNjZW50R0ZaLyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGY28vJSllcXVhbGl0eUdGWi1GOzYkLUYjNi4tRiw2JVEieEYnRjRGN0ZSLUYsNiVRJiZ4aTs0RidGNEY3LUZTNi5RKCZtaW51cztGJ0ZWRlhGZW5GZ25GaW5GW29GXW9GX28vRmJvUSwwLjIyMjIyMjJlbUYnL0Zlb0ZmcEZmby1GLDYlUS0mdmFyZXBzaWxvbjtGJy9GNUZaRlZGUi1GLDYlUSYmeGk7MUYnRjRGN0ZSLUYsNiVRJiZ4aTsyRidGNEY3RlItRiw2JVEmJnhpOzNGJ0Y0RjdGVkZWRlZGKy1GUzYuUSIsRidGVkZYL0ZmbkY2RmduRmluRltvRl1vRl9vRmFvL0Zlb1EsMC4zMzMzMzMzZW1GJ0Zmby1GLDYlUSRzYnNGJ0Y0RjdGVkZWRlZGVkZWRlZGVkYrRlIvJStleGVjdXRhYmxlR0ZaRlY=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkmbWZyYWNHRiQ2KC1GIzYmLUkobWZlbmNlZEdGJDYkLUYjNiYtSSNtbkdGJDYkUSIxRicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLUkjbW9HRiQ2LlEoJm1pbnVzO0YnRjkvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkIvJSlzdHJldGNoeUdGQi8lKnN5bW1ldHJpY0dGQi8lKGxhcmdlb3BHRkIvJS5tb3ZhYmxlbGltaXRzR0ZCLyUnYWNjZW50R0ZCLyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGUS8lKWVxdWFsaXR5R0ZCLUkjbWlHRiQ2JVEtJnZhcmVwc2lsb247RicvJSdpdGFsaWNHRkJGOUY5RjktRj02LlExJkludmlzaWJsZVRpbWVzO0YnRjlGQEZDRkVGR0ZJRktGTS9GUFEmMC4wZW1GJy9GU0ZqbkZULUYjNigtRlc2JlEmJm51OzFGJy9GZW5RJXRydWVGJy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0Y6USdpdGFsaWNGJ0Zmbi1GVzYmUSkmdGhldGE7MUYnRmFvRmNvRmZvRmZuLUZXNiZRKSZ0aGV0YTsyRidGYW9GY29GZm9GOUY5LUY2NiRRIjRGJ0Y5LyUubGluZXRoaWNrbmVzc0dGOC8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZlcC8lKWJldmVsbGVkR0ZCLUY9Ni5RJyZwbHVzO0YnRjlGQEZDRkVGR0ZJRktGTUZPRlJGVC1GLDYoLUYjNiYtRjE2JC1GIzYmRlZGanBGNUY5RjlGZm4tRiM2KEZeb0Zmbi1GVzYmUSYmbnU7MkYnRmFvRmNvRmZvRmZuRmhvRjlGOUZecEZhcEZjcEZmcEZocEY8LUYsNigtRiM2Ji1GVzYlUSJ5RidGYW9GZm9GZm4tRjE2JC1GIzYmRmdxRjxGW3BGOUY5RjktRjY2JFEiMkYnRjlGYXBGY3BGZnBGaHBGOQ==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMsKComLCYiIiJGL0krdmFyZXBzaWxvbkdGKCEiIkYvLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSRudTFHRihJJ3RoZXRhMUdGKEkndGhldGEyR0YoRi8jRi8iIiUqJiwmRjBGL0YvRi9GLy1GMzYlRjxJJG51MkdGKEY9Ri9GPyomSSJ5R0YoRi8sJkZFRi9GPkYxRi8jRjEiIiNGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L979" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdleHBhbmRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzY0LUYsNiVRInhGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUpZXF1YWxpdHlHRlMtRiw2JVEoJiM5NTg7MUYnRi9GMi1GTDYuUSIrRidGT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0Zob0Zfby1GLDYlUScmIzk0OTtGJy9GMEZTRk9GSy1GLDYlUSgmIzk1ODsyRidGL0YyRkstRiw2JVEoJiM5NTg7M0YnRi9GMkZLLUYsNiVRKCYjOTU4OzRGJ0YvRjJGZG8tRiw2JVEiSUYnRi9GMkZLLUY2NiQtRiM2LkZIRktGXnAtRkw2LlEoJm1pbnVzO0YnRk9GUUZURlZGWEZaRmZuRmhuRmdvRmlvRl9vRmpvRktGYW9GS0ZhcEZLRmRwRk9GTy1GTDYuUSIsRidGT0ZRL0ZVRjFGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnRl9vLUYsNiVRJHNic0YnRi9GMkZPRk9GT0ZPRk9GT0ZhcUYrLUY2NiQtRiM2JUY6LUY2NiQtRiM2JUZBLUY2NiQtRiM2NEZIRktGYW9GZG9Gam9GS0ZecEZLRmFwRktGZHBGXnFGZ3BGSy1GNjYkLUYjNi5GSEZLLUYsNiVRJiZ4aTsyRidGL0YyRl5xLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRl1wRk9GSy1GLDYlUSYmeGk7MUYnRi9GMkZLLUYsNiVRJiZ4aTszRidGL0YyRkstRiw2JVEmJnhpOzRGJ0YvRjJGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPLUZMNi5RIjtGJ0ZPRlFGZHFGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjI3Nzc3NzhlbUYnRl9vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRmN0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfdDYmRmF0RmR0RmZ0L0ZpdFElYXV0b0YnRistRjY2JC1GIzYlRjotRjY2JC1GIzYlRkEtRjY2JC1GIzY0RkhGS0ZhcEZkb0Zqb0ZLRmFvRktGXnBGS0ZkcEZkb0ZncEZLLUY2NiQtRiM2LkZIRktGZHBGXnFGam9GS0Zhb0ZLRl5wRktGYXBGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPRmFxRistRjY2JC1GIzYlRjotRjY2JC1GIzYlRkEtRjY2JC1GIzY0RkhGS0ZhcEZkb0Zqb0ZLRmFvRktGXnBGS0ZkcEZecUZncEZLLUY2NiQtRiM2LkZIRktGZnNGXnFGXXNGS0Zgc0ZLRmpyRktGY3NGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPLyUrZXhlY3V0YWJsZUdGU0ZP">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYxLUkjbWlHRiQ2JVEpc2ltcGxpZnlGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2JS1GLDYlUSdleHBhbmRGJ0YvRjItRjY2JC1GIzYlLUYsNiVRJWV2YWxGJ0YvRjItRjY2JC1GIzY0LUYsNiVRInhGJ0YvRjItSSNtb0dGJDYuUSJ+RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZTLyUpc3RyZXRjaHlHRlMvJSpzeW1tZXRyaWNHRlMvJShsYXJnZW9wR0ZTLyUubW92YWJsZWxpbWl0c0dGUy8lJ2FjY2VudEdGUy8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRlxvLyUpZXF1YWxpdHlHRlMtRiw2JVEoJiM5NTg7MUYnRi9GMi1GTDYuUSIrRidGT0ZRRlRGVkZYRlpGZm5GaG4vRltvUSwwLjIyMjIyMjJlbUYnL0Zeb0Zob0Zfby1GLDYlUScmIzk0OTtGJy9GMEZTRk9GSy1GLDYlUSgmIzk1ODsyRidGL0YyRkstRiw2JVEoJiM5NTg7M0YnRi9GMkZLLUYsNiVRKCYjOTU4OzRGJ0YvRjJGZG8tRiw2JVEiSUYnRi9GMkZLLUY2NiQtRiM2LkZIRktGXnAtRkw2LlEoJm1pbnVzO0YnRk9GUUZURlZGWEZaRmZuRmhuRmdvRmlvRl9vRmpvRktGYW9GS0ZhcEZLRmRwRk9GTy1GTDYuUSIsRidGT0ZRL0ZVRjFGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjMzMzMzMzNlbUYnRl9vLUYsNiVRJHNic0YnRi9GMkZPRk9GT0ZPRk9GT0ZhcUYrLUY2NiQtRiM2JUY6LUY2NiQtRiM2JUZBLUY2NiQtRiM2NEZIRktGYW9GZG9Gam9GS0ZecEZLRmFwRktGZHBGXnFGZ3BGSy1GNjYkLUYjNi5GSEZLLUYsNiVRJiZ4aTsyRidGL0YyRl5xLUYsNiVRLSZ2YXJlcHNpbG9uO0YnRl1wRk9GSy1GLDYlUSYmeGk7MUYnRi9GMkZLLUYsNiVRJiZ4aTszRidGL0YyRkstRiw2JVEmJnhpOzRGJ0YvRjJGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPLUZMNi5RIjtGJ0ZPRlFGZHFGVkZYRlpGZm5GaG5Gam4vRl5vUSwwLjI3Nzc3NzhlbUYnRl9vLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlxvLyUmZGVwdGhHRmN0LyUqbGluZWJyZWFrR1EobmV3bGluZUYnLUZfdDYmRmF0RmR0RmZ0L0ZpdFElYXV0b0YnRistRjY2JC1GIzYlRjotRjY2JC1GIzYlRkEtRjY2JC1GIzY0RkhGS0ZhcEZkb0Zqb0ZLRmFvRktGXnBGS0ZkcEZkb0ZncEZLLUY2NiQtRiM2LkZIRktGZHBGXnFGam9GS0Zhb0ZLRl5wRktGYXBGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPRmFxRistRjY2JC1GIzYlRjotRjY2JC1GIzYlRkEtRjY2JC1GIzY0RkhGS0ZhcEZkb0Zqb0ZLRmFvRktGXnBGS0ZkcEZecUZncEZLLUY2NiQtRiM2LkZIRktGZnNGXnFGXXNGS0Zgc0ZLRmpyRktGY3NGT0ZPRmFxRmdxRk9GT0ZPRk9GT0ZPLyUrZXhlY3V0YWJsZUdGU0ZP</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21pR0YkNiVRLSZ2YXJlcHNpbG9uO0YnLyUnaXRhbGljR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGPi8lJmZlbmNlR0Y9LyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjIyMjIyMmVtRicvJSdyc3BhY2VHRlUvJSllcXVhbGl0eUdGPS1JI21uR0YkNiRRIjFGJ0Y+Rj5GPi1GQjYuUTEmSW52aXNpYmxlVGltZXM7RidGPkZFRkdGSUZLRk1GT0ZRL0ZUUSYwLjBlbUYnL0ZXRlxvRlgtRiM2KC1GODYmUSYmbnU7MkYnL0Y8USV0cnVlRicvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GP1EnaXRhbGljRidGaG4tRjg2JlEpJnRoZXRhOzFGJ0Zjb0Zlb0Zob0Zobi1GODYmUSkmdGhldGE7MkYnRmNvRmVvRmhvRj5GPi1GZW42JFEiMkYnRj4vJS5saW5ldGhpY2tuZXNzR0Znbi8lK2Rlbm9tYWxpZ25HUSdjZW50ZXJGJy8lKW51bWFsaWduR0ZncC8lKWJldmVsbGVkR0Y9LUZCNi5RJyZwbHVzO0YnRj5GRUZHRklGS0ZNRk9GUUZTRlZGWC1GIzYmLUY4NiVRInlGJ0Zjb0Zob0ZobkZqb0Y+Rj4tRkI2LlEoJmNvbW1hO0YnRj5GRS9GSEZkb0ZJRktGTUZPRlFGW28vRldRLDAuMzMzMzMzM2VtRidGWC1GIzYmLUYuNigtRiM2Ji1GMzYkLUYjNiZGN0ZccUZaRj5GPkZobi1GIzYoLUY4NiZRJiZudTsxRidGY29GZW9GaG9GaG5GYG9GaG5GXXBGPkY+RmBwRmNwRmVwRmhwRmpwRlxxLUYjNiZGYXFGaG5GZnJGPkY+Rj4=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsJiomLCZJK3ZhcmVwc2lsb25HRigiIiIhIiJGMEYwLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSRudTJHRihJJ3RoZXRhMUdGKEkndGhldGEyR0YoRjAjRjAiIiMqJkkieUdGKEYwRj1GMEYwLCYqJiwmRi9GMEYwRjBGMC1GMzYlSSRudTFHRihGPEY+RjBGPyomRkJGMEZIRjBGMEYr</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiYtSSZtZnJhY0dGJDYoLUYjNiYtSShtZmVuY2VkR0YkNiQtRiM2Ji1JI21uR0YkNiRRIjFGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRictSSNtb0dGJDYuUSgmbWludXM7RidGOy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRC8lKXN0cmV0Y2h5R0ZELyUqc3ltbWV0cmljR0ZELyUobGFyZ2VvcEdGRC8lLm1vdmFibGVsaW1pdHNHRkQvJSdhY2NlbnRHRkQvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZTLyUpZXF1YWxpdHlHRkQtSSNtaUdGJDYlUS0mdmFyZXBzaWxvbjtGJy8lJ2l0YWxpY0dGREY7RjtGOy1GPzYuUTEmSW52aXNpYmxlVGltZXM7RidGO0ZCRkVGR0ZJRktGTUZPL0ZSUSYwLjBlbUYnL0ZVRlxvRlYtRiM2KC1GWTYmUSYmbnU7MUYnL0ZnblEldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjxRJ2l0YWxpY0YnRmhuLUZZNiZRKSZ0aGV0YTsxRidGY29GZW9GaG9GaG4tRlk2JlEpJnRoZXRhOzJGJ0Zjb0Zlb0Zob0Y7RjstRjg2JFEiMkYnRjsvJS5saW5ldGhpY2tuZXNzR0Y6LyUrZGVub21hbGlnbkdRJ2NlbnRlckYnLyUpbnVtYWxpZ25HRmdwLyUpYmV2ZWxsZWRHRkQtRj82LlEnJnBsdXM7RidGO0ZCRkVGR0ZJRktGTUZPRlFGVEZWLUYjNiYtRlk2JVEieUYnRmNvRmhvRmhuRl1wRjtGOy1GPzYuUSgmY29tbWE7RidGO0ZCL0ZGRmRvRkdGSUZLRk1GT0Zbby9GVVEsMC4zMzMzMzMzZW1GJ0ZWLUYjNiYtRi42KC1GIzYmLUYzNiQtRiM2Jy1GPzYuUSomdW1pbnVzMDtGJ0Y7RkJGRUZHRklGS0ZNRk9GUUZURlZGN0Y+RlhGO0Y7RmhuLUYjNihGYG9GaG4tRlk2JlEmJm51OzJGJ0Zjb0Zlb0Zob0ZobkZqb0Y7RjtGYHBGY3BGZXBGaHBGanBGXHEtRiM2JkZhcUZobkZpckY7RjtGOw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsJiomLCYiIiJGL0krdmFyZXBzaWxvbkdGKCEiIkYvLUkiKkc2JkYmL0krbW9kdWxlbmFtZUdGKEkoUGh5c2ljc0dGJS9JMWhpZGVtb2R1bGVwcmVmaXhHRihJJXRydWVHRiZGJzYlSSRudTFHRihJJ3RoZXRhMUdGKEkndGhldGEyR0YoRi8jRi8iIiMqJkkieUdGKEYvRj5GL0YvLCYqJiwmRjFGL0YwRjFGLy1GMzYlRjxJJG51MkdGKEY9Ri9GPyomRkJGL0ZIRi9GL0Yr</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L980" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUSNKQkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGVUZGLUkobWZlbmNlZEdGJDYkLUYjNiYtRkk2JVEiZkYnRkxGTy1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRi1GSTYlUSJnRidGTEZPRi9GLy1GLDYuUSgmc3JhcnI7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGLUZJNiVRKXNpbXBsaWZ5RidGTEZPLUZYNiQtRiM2NEZmbkYrLUZJNiVRJWRpZmZGJ0ZMRk8tRlg2JC1GIzYmRl9vRmluLUZJNiVRInlGJ0ZMRk9GL0YvLUYsNi5RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGanBGRi1JJW1zdXBHRiQ2JS1GWDYkLUYjNiUtRiw2LlEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/RmlwRltxRkYtSSNtbkdGJDYkUSIxRidGL0YvRi8tRiM2KC1GSTYlUTBHcmFzc21hbm5QYXJpdHlGJ0ZMRk8tRlg2JC1GIzYkRmZuRi9GLy1GLDYuUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkZGXHItRlg2JC1GIzYkRl9vRi9GL0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRl9vRitGXHAtRlg2JC1GIzYmRmZuRmluRmNwRi9GLy1GLDYuUSIrRidGL0YyRjVGN0Y5RjtGPUY/RmlwRltxRkYtRiM2JS1GXXE2JUZfcS1GIzYlRlxyRl9yRi9GanItRkk2I1EhRidGL0YrLUZJNiVRJGFkZEYnRkxGTy1GWDYkLUYjNi4tRlg2JC1GIzYqRlxwLUZYNiQtRiM2KEZmbkZpbi1GSTYlUScmIzk1MjtGJy9GTUY0Ri8tRiw2LlEnJnNwYXI7RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGLUZJNiVRImlGJ0ZMRk9GL0YvRmFzLUZYNiQtRiM2Ji1GSTYlUScmIzk1NztGJ0ZfdUYvRmB1RmN1Ri9GL0YrRlxwRl1zRi9GL0Zjci1GWDYkLUYjNiZGXHAtRlg2JC1GIzYoRl9vRmluRmp1RmB1RmN1Ri9GL0Zqc0YvRi9GYXMtRiM2Ji1GWDYkLUYjNiZGXHAtRlg2JC1GIzYoRmZuRmluRmp1RmB1RmN1Ri9GL0Zqc0YvRi9GY3ItRlg2JC1GIzYqRlxwLUZYNiQtRiM2KEZfb0ZpbkZcdUZgdUZjdUYvRi9GYXNGZnVGK0ZccEZfcEYvRi9GL0ZpbkZjdS1GLDYuUSI9RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGRmZxLUYsNi5RIy4uRidGL0YyRjVGN0Y5RjtGPUY/RmlwRkRGRi1GZ3E2JFEiMkYnRi9GL0YvRmpzRi9GLy1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGLyUrZXhlY3V0YWJsZUdGNEYv">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW9HRiQ2LlEifkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGNC8lKXN0cmV0Y2h5R0Y0LyUqc3ltbWV0cmljR0Y0LyUobGFyZ2VvcEdGNC8lLm1vdmFibGVsaW1pdHNHRjQvJSdhY2NlbnRHRjQvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZDLyUpZXF1YWxpdHlHRjQtSSNtaUdGJDYlUSNKQkYnLyUnaXRhbGljR1EldHJ1ZUYnL0YwUSdpdGFsaWNGJy1GLDYuUSomY29sb25lcTtGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjc3Nzc3OGVtRicvRkVGVUZGLUkobWZlbmNlZEdGJDYkLUYjNiYtRkk2JVEiZkYnRkxGTy1GLDYuUSIsRidGL0YyL0Y2Rk5GN0Y5RjtGPUY/RkEvRkVRLDAuMzMzMzMzM2VtRidGRi1GSTYlUSJnRidGTEZPRi9GLy1GLDYuUSgmc3JhcnI7RidGL0YyRjVGN0Y5RjtGPUY/RkFGREZGLUZJNiVRKXNpbXBsaWZ5RidGTEZPLUZYNiQtRiM2NEZmbkYrLUZJNiVRJWRpZmZGJ0ZMRk8tRlg2JC1GIzYmRl9vRmluLUZJNiVRInlGJ0ZMRk9GL0YvLUYsNi5RKCZtaW51cztGJ0YvRjJGNUY3RjlGO0Y9Rj8vRkJRLDAuMjIyMjIyMmVtRicvRkVGanBGRi1JJW1zdXBHRiQ2JS1GWDYkLUYjNiUtRiw2LlEqJnVtaW51czA7RidGL0YyRjVGN0Y5RjtGPUY/RmlwRltxRkYtSSNtbkdGJDYkUSIxRidGL0YvRi8tRiM2KC1GSTYlUTBHcmFzc21hbm5QYXJpdHlGJ0ZMRk8tRlg2JC1GIzYkRmZuRi9GLy1GLDYuUScmc2RvdDtGJ0YvRjJGNUY3RjlGO0Y9Rj9GQUZERkZGXHItRlg2JC1GIzYkRl9vRi9GL0YvLyUxc3VwZXJzY3JpcHRzaGlmdEdRIjBGJ0YrRl9vRitGXHAtRlg2JC1GIzYmRmZuRmluRmNwRi9GLy1GLDYuUSIrRidGL0YyRjVGN0Y5RjtGPUY/RmlwRltxRkYtRiM2JS1GXXE2JUZfcS1GIzYlRlxyRl9yRi9GanItRkk2I1EhRidGL0YrLUZJNiVRJGFkZEYnRkxGTy1GWDYkLUYjNi4tRlg2JC1GIzYqRlxwLUZYNiQtRiM2KEZmbkZpbi1GSTYlUScmIzk1MjtGJy9GTUY0Ri8tRiw2LlEnJnNwYXI7RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGLUZJNiVRImlGJ0ZMRk9GL0YvRmFzLUZYNiQtRiM2Ji1GSTYlUScmIzk1NztGJ0ZfdUYvRmB1RmN1Ri9GL0YrRlxwRl1zRi9GL0Zjci1GWDYkLUYjNiZGXHAtRlg2JC1GIzYoRl9vRmluRmp1RmB1RmN1Ri9GL0Zqc0YvRi9GYXMtRiM2Ji1GWDYkLUYjNiZGXHAtRlg2JC1GIzYoRmZuRmluRmp1RmB1RmN1Ri9GL0Zqc0YvRi9GY3ItRlg2JC1GIzYqRlxwLUZYNiQtRiM2KEZfb0ZpbkZcdUZgdUZjdUYvRi9GYXNGZnVGK0ZccEZfcEYvRi9GL0ZpbkZjdS1GLDYuUSI9RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGRmZxLUYsNi5RIy4uRidGL0YyRjVGN0Y5RjtGPUY/RmlwRkRGRi1GZ3E2JFEiMkYnRi9GL0YvRmpzRi9GLy1GLDYuUSI6RidGL0YyRjVGN0Y5RjtGPUY/RlRGVkZGLyUrZXhlY3V0YWJsZUdGNEYv</Equation></Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L983" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1JI21uR0YkNiRRIjNGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ25GQC1GLDYlUSgmIzk1MjsyRidGL0YyRkAtRiw2JVEoJiM5NTc7MkYnRi9GMi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWC1GOzYkUSIxRidGPi8lK2V4ZWN1dGFibGVHRkZGPkY+RmlvRistRjY2JC1GIzYxRjpGQEZaRmduRl1vRkBGYG9GZ25GQEZjb0ZARmZvRmlvRl1vRj5GPkZpb0YrLUY2NiQtRiM2MUY6RkBGWkZnbkZdb0ZARmBvRmduRkBGY29GQEZmb0Zpb0Zjb0Y+Rj4tRkE2LlEiO0YnRj5GREZccEZJRktGTUZPRlFGUy9GV1EsMC4yNzc3Nzc4ZW1GJ0ZYLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlUvJSZkZXB0aEdGZnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJxNiZGZHFGZ3FGaXEvRlxyUSVhdXRvRidGKy1GNjYkLUYjNjNGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GXW9GQEZjb0Y+Rj5GaW9GXnJGKy1GNjYkLUYjNjFGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GYG9GPkY+RmlvLUYjNictRiw2I1EhRidGXnJGKy1GNjYkLUYjNjFGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GZm9GPkY+Rj5GXHNGYnBGPg==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY4LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1JI21uR0YkNiRRIjNGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ25GQC1GLDYlUSgmIzk1MjsyRidGL0YyRkAtRiw2JVEoJiM5NTc7MkYnRi9GMi1GQTYuUSIsRidGPkZEL0ZIRjFGSUZLRk1GT0ZRRlMvRldRLDAuMzMzMzMzM2VtRidGWC1GOzYkUSIxRidGPi8lK2V4ZWN1dGFibGVHRkZGPkY+RmlvRistRjY2JC1GIzYxRjpGQEZaRmduRl1vRkBGYG9GZ25GQEZjb0ZARmZvRmlvRl1vRj5GPkZpb0YrLUY2NiQtRiM2MUY6RkBGWkZnbkZdb0ZARmBvRmduRkBGY29GQEZmb0Zpb0Zjb0Y+Rj4tRkE2LlEiO0YnRj5GREZccEZJRktGTUZPRlFGUy9GV1EsMC4yNzc3Nzc4ZW1GJ0ZYLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlUvJSZkZXB0aEdGZnEvJSpsaW5lYnJlYWtHUShuZXdsaW5lRictRmJxNiZGZHFGZ3FGaXEvRlxyUSVhdXRvRidGKy1GNjYkLUYjNjNGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GXW9GQEZjb0Y+Rj5GaW9GXnJGKy1GNjYkLUYjNjFGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GYG9GPkY+RmlvLUYjNictRiw2I1EhRidGXnJGKy1GNjYkLUYjNjFGOkZARlpGZ25GXW9GQEZgb0ZnbkZARmNvRkBGZm9GaW9GZm9GPkY+Rj5GXHNGYnBGPg==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbW5HRiQ2JFErJnVtaW51czA7M0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiM2JS1GMzYuUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVUZMLUYjNiYtRiw2JFEiMkYnRi8tRjM2LlExJkludmlzaWJsZVRpbWVzO0YnRi9GNkZTRjxGPkZARkJGREZGL0ZKRkhGTC1JI21pR0YkNiZRKSZ0aGV0YTsxRicvJSdpdGFsaWNHRjsvJStmb3JlZ3JvdW5kR1EsWzE3Niw0OCw5Nl1GJy9GMFEnaXRhbGljRidGL0YvRjItRiM2JUZQLUYjNiZGWUZmbi1GW282JlEpJnRoZXRhOzJGJ0Zeb0Zgb0Zjb0YvRi9GLw==">NiUhIiQsJEkndGhldGExRzYiISIjLCRJJ3RoZXRhMkdGJkYn</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUYjNiYtSSNtaUdGJDYmUSkmdGhldGE7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjJRJ2l0YWxpY0YnLUYuNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxRjRGN0Y5RjtGPUY/RkEvRkRRJjAuMGVtRicvRkdGZm5GSC1GTTYmUSkmdGhldGE7MkYnRlBGU0ZWRjFGMS1GLjYuUSgmY29tbWE7RidGMUY0L0Y4RlJGOUY7Rj1GP0ZBRmVuL0ZHUSwwLjMzMzMzMzNlbUYnRkgtRiM2JUYtLUZNNiZRJiZudTsxRidGUEZTRlZGMUZbby1GIzYlRi0tRk02JlEmJm51OzJGJ0ZQRlNGVkYxRjE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyUsJC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkndGhldGExR0YoSSd0aGV0YTJHRighIiIsJEkkbnUxR0YoRjksJEkkbnUyR0YoRjlGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L989" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ5RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRKCYjOTUyOzFGJ0YvRjItRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSgmIzk1MjsyRidGL0YyRkFGQUY9LUYjNiVGKy1GNjYkLUYjNihGOkY9LUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTc7MkYnRi9GMkZBRkFGQUZnbi8lK2V4ZWN1dGFibGVHRkVGQQ==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KC1GLDYlUSJ5RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRKCYjOTUyOzFGJ0YvRjItRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSgmIzk1MjsyRidGL0YyRkFGQUY9LUYjNiVGKy1GNjYkLUYjNihGOkY9LUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTc7MkYnRi9GMkZBRkFGQUZnbi8lK2V4ZWN1dGFibGVHRkVGQQ==</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUYjNiUtSSNtb0dGJDYuUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjYvJSlzdHJldGNoeUdGNi8lKnN5bW1ldHJpY0dGNi8lKGxhcmdlb3BHRjYvJS5tb3ZhYmxlbGltaXRzR0Y2LyUnYWNjZW50R0Y2LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRS8lKWVxdWFsaXR5R0Y2LUYjNiYtSSNtaUdGJDYmUSkmdGhldGE7MUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUrZm9yZWdyb3VuZEdRLFsxNzYsNDgsOTZdRicvRjJRJ2l0YWxpY0YnLUYuNi5RMSZJbnZpc2libGVUaW1lcztGJ0YxRjRGN0Y5RjtGPUY/RkEvRkRRJjAuMGVtRicvRkdGZm5GSC1GTTYmUSkmdGhldGE7MkYnRlBGU0ZWRjFGMS1GLjYuUSgmY29tbWE7RidGMUY0L0Y4RlJGOUY7Rj1GP0ZBRmVuL0ZHUSwwLjMzMzMzMzNlbUYnRkgtRiM2Ji1GTTYmUSYmbnU7MUYnRlBGU0ZWRlgtRk02JlEmJm51OzJGJ0ZQRlNGVkYxRjE=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyQsJC1JIipHNiZGJi9JK21vZHVsZW5hbWVHRihJKFBoeXNpY3NHRiUvSTFoaWRlbW9kdWxlcHJlZml4R0YoSSV0cnVlR0YmRic2JEkndGhldGExR0YoSSd0aGV0YTJHRighIiItRi42JEkkbnUxR0YoSSRudTJHRihGKw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L984" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ5RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRKCYjOTUyOzFGJ0YvRjItRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSgmIzk1NzsxRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGPUYrLUY2NiQtRiM2KEY6Rj1GWkZnbi1GLDYlUSgmIzk1NzsyRidGL0YyRkFGQUY9RistRjY2JC1GIzYoRjpGPS1GLDYlUSgmIzk1MjsyRidGL0YyRmduRlxvRkFGQUY9RistRjY2JC1GIzYoRjpGPUZccEZnbkZlb0ZBRkFGPUYrLUY2NiQtRiM2L0ZaRmduRlxvLUY+Ni5RIitGJ0ZBRkNGam5GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRltxRlhGZ25GXHBGZ25GZW9GPUZaRmduRlxvRkFGQUY9RistRjY2JC1GIzYvRlpGZ25GXG9GZ3BGZ25GXHBGZ25GZW9GPUZaRmduRmVvRkFGQUY9RistRjY2JC1GIzYvRlpGZ25GXG9GZ3BGZ25GXHBGZ25GZW9GPUZccEZnbkZcb0ZBRkFGPUYrLUY2NiQtRiM2L0ZaRmduRlxvRmdwRmduRlxwRmduRmVvRj1GXHBGZ25GZW9GQUZBRl9vRkE=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY7LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2KS1GLDYlUSJ5RidGL0YyLUkjbW9HRiQ2LlEiLEYnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGMS8lKXN0cmV0Y2h5R0ZFLyUqc3ltbWV0cmljR0ZFLyUobGFyZ2VvcEdGRS8lLm1vdmFibGVsaW1pdHNHRkUvJSdhY2NlbnRHRkUvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR1EsMC4zMzMzMzMzZW1GJy8lKWVxdWFsaXR5R0ZFLUYsNiVRKCYjOTUyOzFGJ0YvRjItRj42LlEifkYnRkFGQy9GR0ZFRkhGSkZMRk5GUEZSL0ZWRlRGWC1GLDYlUSgmIzk1NzsxRidGL0YyLyUrZXhlY3V0YWJsZUdGRUZBRkFGPUYrLUY2NiQtRiM2KEY6Rj1GWkZnbi1GLDYlUSgmIzk1NzsyRidGL0YyRkFGQUY9RistRjY2JC1GIzYoRjpGPS1GLDYlUSgmIzk1MjsyRidGL0YyRmduRlxvRkFGQUY9RistRjY2JC1GIzYoRjpGPUZccEZnbkZlb0ZBRkFGPUYrLUY2NiQtRiM2L0ZaRmduRlxvLUY+Ni5RIitGJ0ZBRkNGam5GSEZKRkxGTkZQL0ZTUSwwLjIyMjIyMjJlbUYnL0ZWRltxRlhGZ25GXHBGZ25GZW9GPUZaRmduRlxvRkFGQUY9RistRjY2JC1GIzYvRlpGZ25GXG9GZ3BGZ25GXHBGZ25GZW9GPUZaRmduRmVvRkFGQUY9RistRjY2JC1GIzYvRlpGZ25GXG9GZ3BGZ25GXHBGZ25GZW9GPUZccEZnbkZcb0ZBRkFGPUYrLUY2NiQtRiM2L0ZaRmduRlxvRmdwRmduRlxwRmduRmVvRj1GXHBGZ25GZW9GQUZBRl9vRkE=</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYyLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGMkYrRjJGK0Yv">NioiIiFGI0YjRiNGI0YjRiNGIw==</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L986" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTI7MkYnRi9GMkZALUYsNiVRKCYjOTU3OzJGJ0YvRjItRkE2LlEiLEYnRj5GRC9GSEYxRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRlhGXW9GQEZjb0Y+Rj5GaW9GKy1GNjYkLUYjNjJGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRl1vRkBGYG9GPkY+RmlvRistRjY2JC1GIzYyRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zdb0ZARmZvRj5GPkZpb0YrLUY2NiQtRiM2MkY6RkBGWkZnbkZdb0ZARmBvRmduRmNvRkBGZm9GaW9GY29GQEZgb0Y+Rj5GaW9GKy1GNjYkLUYjNjJGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmNvRkBGZm9GPkY+RmlvRistRjY2JC1GIzYyRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zgb0ZARmZvRj5GPkZALyUrZXhlY3V0YWJsZUdGRkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY2LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2Mi1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTI7MkYnRi9GMkZALUYsNiVRKCYjOTU3OzJGJ0YvRjItRkE2LlEiLEYnRj5GRC9GSEYxRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRlhGXW9GQEZjb0Y+Rj5GaW9GKy1GNjYkLUYjNjJGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRl1vRkBGYG9GPkY+RmlvRistRjY2JC1GIzYyRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zdb0ZARmZvRj5GPkZpb0YrLUY2NiQtRiM2MkY6RkBGWkZnbkZdb0ZARmBvRmduRmNvRkBGZm9GaW9GY29GQEZgb0Y+Rj5GaW9GKy1GNjYkLUYjNjJGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmNvRkBGZm9GPkY+RmlvRistRjY2JC1GIzYyRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zgb0ZARmZvRj5GPkZALyUrZXhlY3V0YWJsZUdGRkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYuLUkjbW5HRiQ2JFEiMEYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjhGK0YyRitGMkYrRjJGK0YyRitGLw==">NigiIiFGI0YjRiNGI0Yj</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L985" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2MC1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTI7MkYnRi9GMkZALUYsNiVRKCYjOTU3OzJGJ0YvRjItRkE2LlEiLEYnRj5GRC9GSEYxRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRlgtRjs2JFEiMUYnRj5GPkY+RmlvRistRjY2JC1GIzYwRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zdb0Y+Rj5GaW9GKy1GNjYkLUYjNjBGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmNvRj5GPkZpb0YrLUY2NiQtRiM2MEY6RkBGWkZnbkZdb0ZARmBvRmduRmNvRkBGZm9GaW9GYG9GPkY+RmlvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlUvJSZkZXB0aEdGY3EvJSpsaW5lYnJlYWtHUSVhdXRvRidGKy1GNjYkLUYjNjBGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmZvRj5GPkZALyUrZXhlY3V0YWJsZUdGRkY+">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzY0LUkjbWlHRiQ2JVEjSkJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSShtZmVuY2VkR0YkNiQtRiM2MC1JI21uR0YkNiRRIjJGJy9GM1Enbm9ybWFsRictSSNtb0dGJDYuUSJ+RidGPi8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGRi8lKXN0cmV0Y2h5R0ZGLyUqc3ltbWV0cmljR0ZGLyUobGFyZ2VvcEdGRi8lLm1vdmFibGVsaW1pdHNHRkYvJSdhY2NlbnRHRkYvJSdsc3BhY2VHUSYwLjBlbUYnLyUncnNwYWNlR0ZVLyUpZXF1YWxpdHlHRkYtRiw2JVEieUYnRi9GMi1GQTYuUSgmbWludXM7RidGPkZERkdGSUZLRk1GT0ZRL0ZUUSwwLjIyMjIyMjJlbUYnL0ZXRltvRlgtRiw2JVEoJiM5NTI7MUYnRi9GMkZALUYsNiVRKCYjOTU3OzFGJ0YvRjJGZ24tRiw2JVEoJiM5NTI7MkYnRi9GMkZALUYsNiVRKCYjOTU3OzJGJ0YvRjItRkE2LlEiLEYnRj5GRC9GSEYxRklGS0ZNRk9GUUZTL0ZXUSwwLjMzMzMzMzNlbUYnRlgtRjs2JFEiMUYnRj5GPkY+RmlvRistRjY2JC1GIzYwRjpGQEZaRmduRl1vRkBGYG9GZ25GY29GQEZmb0Zpb0Zdb0Y+Rj5GaW9GKy1GNjYkLUYjNjBGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmNvRj5GPkZpb0YrLUY2NiQtRiM2MEY6RkBGWkZnbkZdb0ZARmBvRmduRmNvRkBGZm9GaW9GYG9GPkY+RmlvLUknbXNwYWNlR0YkNiYvJSdoZWlnaHRHUSYwLjBleEYnLyUmd2lkdGhHRlUvJSZkZXB0aEdGY3EvJSpsaW5lYnJlYWtHUSVhdXRvRidGKy1GNjYkLUYjNjBGOkZARlpGZ25GXW9GQEZgb0ZnbkZjb0ZARmZvRmlvRmZvRj5GPkZALyUrZXhlY3V0YWJsZUdGRkY+</Equation></Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYsLUkjbW5HRiQ2JFErJnVtaW51czA7MkYnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy1JI21vR0YkNi5RKCZjb21tYTtGJ0YvLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR1EldHJ1ZUYnLyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLyUpZXF1YWxpdHlHRjgtRiM2JS1GMzYuUSomdW1pbnVzMDtGJ0YvRjYvRjpGOEY8Rj5GQEZCRkQvRkdRLDAuMjIyMjIyMmVtRicvRkpGVUZMLUkjbWlHRiQ2JlEpJnRoZXRhOzFGJy8lJ2l0YWxpY0dGOy8lK2ZvcmVncm91bmRHUSxbMTc2LDQ4LDk2XUYnL0YwUSdpdGFsaWNGJ0YvRjItRiM2JUZQLUZYNiZRKSZ0aGV0YTsyRidGZW5GZ25Gam5GL0YyLUYjNiVGUC1GWDYmUSYmbnU7MUYnRmVuRmduRmpuRi9GMi1GIzYlRlAtRlg2JlEmJm51OzJGJ0ZlbkZnbkZqbkYvRi8=">NichIiMsJEkndGhldGExRzYiISIiLCRJJ3RoZXRhMkdGJkYnLCRJJG51MUdGJkYnLCRJJG51MkdGJkYn</Equation></Text-field>
</Output>
</Group>
<Group hide-input="false" labelreference="L987" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"><Equation executable="true" style="2D Input" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSSNtb0dGJDYuUSJ+RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkcvJSllcXVhbGl0eUdGOC8lK2V4ZWN1dGFibGVHRjhGMw==">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2I1EhRictSSNtb0dGJDYuUSJ+RicvJSxtYXRodmFyaWFudEdRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y4LyUpc3RyZXRjaHlHRjgvJSpzeW1tZXRyaWNHRjgvJShsYXJnZW9wR0Y4LyUubW92YWJsZWxpbWl0c0dGOC8lJ2FjY2VudEdGOC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHRkcvJSllcXVhbGl0eUdGOC8lK2V4ZWN1dGFibGVHRjhGMw==</Equation></Text-field>
</Input>
</Group>
</Worksheet>

==> anc/StrEq_p123iv.mw <==
<?xml version="1.0" encoding="UTF-8"?>
<Worksheet>
<Version major="2018" minor="2"/>
<Label-Scheme value="2" prefix=""/>
<View-Properties presentation="true" autoexpanding_sections="true" UserProfileName="Maple Default Profile" NumericFormat-ApplyInteger="true" NumericFormat-ApplyRational="true" NumericFormat-ApplyExponent="false" editable="true">
</View-Properties>
<MapleNet-Properties prettyprint="3" warnlevel="3" preplot="" helpbrowser="standard" displayprecision="-1" echo="1" unitattributes="&quot;fontweight&quot; = &quot;bold&quot;" imaginaryunit="I" longdelim="true" elisiontermsthreshold="10000" elisiondigitsafter="100" elisiondigitsbefore="100" plotdevice="inline" errorbreak="1" plotoptions="" plotdriver="opengl" quiet="false" elisiontermsbefore="100" elisiontermsafter="100" screenwidth="79" indentamount="4" plotoutput="terminal" screenpixelheight="1080" rtablesize="10" useclientjvm="true" labelwidth="20" postplot="" typesetting="extended" ansi="false" ansicolor="[]" elisiondigitsthreshold="10000" showassumed="1" ansilprint="false" errorcursor="false" labelling="true" screenheight="25" prompt="&gt; " verboseproc="1" latexwidth="8.0" ShowLabels="true"/>
<Styles>
<Font name="Heading 1" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Warning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Line Printed Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 2" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="16" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Output" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Inert Output" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[144,144,144]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Heading 3" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="true" opaque="false" readonly="false" size="14" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Diagnostic" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[40,120,40]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 1" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[120,0,14]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text Output" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 2" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 3" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 4" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Ordered List 5" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Header and Footer" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="10" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkError" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Atomic Variable" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[175,0,175]" italic="true" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="HyperlinkWarning" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[0,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Dictionary Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[147,0,15]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="2D Math" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Bullet Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Plot" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Annotation Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="List Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Dash Item" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="2D Input" background="[255,255,255]" bold="false" executable="true" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Error" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,255]" italic="false" opaque="false" readonly="true" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Title" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="18" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Text" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Normal" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Caption Reference" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Code" background="[255,255,255]" bold="false" executable="false" family="Courier New" foreground="[255,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Maple Input Placeholder" background="[255,255,255]" bold="true" executable="true" family="Courier New" foreground="[200,0,200]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="true"/>
<Font name="Equation Label" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Author" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Font name="Hyperlink" background="[255,255,255]" bold="false" executable="false" family="Times New Roman" foreground="[0,128,128]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="true" placeholder="false"/>
<Font name="Caption Text" background="[255,255,255]" bold="true" executable="false" family="Times New Roman" foreground="[0,0,0]" italic="false" opaque="false" readonly="false" size="12" subscript="false" superscript="false" underline="false" placeholder="false"/>
<Layout name="Heading 1" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="4" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Warning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 4" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Line Printed Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 2" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="2" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Output" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.3" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Heading 3" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Diagnostic" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="any" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 1" alignment="left" bullet="numeric" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Text Output" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="newline" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Ordered List 2" alignment="left" bullet="alphabetic" firstindent="0" leftmargin="36" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 3" alignment="left" bullet="roman" firstindent="0" leftmargin="72" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 4" alignment="left" bullet="ALPHABETIC" firstindent="0" leftmargin="108" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Ordered List 5" alignment="left" bullet="ROMAN" firstindent="0" leftmargin="144" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="-1" bulletsuffix="."/>
<Layout name="Annotation Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkError" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="HyperlinkWarning" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Bullet Item" alignment="left" bullet="dot" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Maple Plot" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="List Item" alignment="left" bullet="indent" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Dash Item" alignment="left" bullet="dash" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="3" spacebelow="3" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Error" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Title" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="12" spacebelow="12" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Normal" alignment="left" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="0" spacebelow="0" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Layout name="Author" alignment="centred" bullet="none" firstindent="0" leftmargin="0" rightmargin="0" linespacing="0.0" spaceabove="8" spacebelow="8" linebreak="space" pagebreak-before="false" initial="0" bulletsuffix=""/>
<Pencil-style name="Pencil 1" pen-color="[0,0,0]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 2" pen-color="[0,0,255]" pen-height="1.0" pen-width="1.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 3" pen-color="[0,0,0]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 4" pen-color="[0,0,255]" pen-height="3.0" pen-width="3.0" pen-opacity="1.0"/>
<Pencil-style name="Pencil 5" pen-color="[255,0,0]" pen-height="5.0" pen-width="5.0" pen-opacity="1.0"/>
<Highlighter-style name="Highlighter 5" pen-color="[255,255,0]" pen-height="48.0" pen-width="48.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 3" pen-color="[51,255,0]" pen-height="24.0" pen-width="24.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 4" pen-color="[0,255,255]" pen-height="32.0" pen-width="32.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 1" pen-color="[255,153,255]" pen-height="12.0" pen-width="8.0" pen-opacity="0.8"/>
<Highlighter-style name="Highlighter 2" pen-color="[255,204,0]" pen-height="14.0" pen-width="14.0" pen-opacity="0.8"/>
</Styles>
<Startup-Code startupcode=""/>
<Task-table>
    <Task-category name="&lt;default&gt;"/>
</Task-table>
<Task/><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L5677" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYjLUkjbWlHRiQ2I1EhRic=</Equation></Text-field>
</Input>
</Group>
<Group view="code" labelreference="L5678" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">restart;</Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group hide-input="false" labelreference="L5697" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5689" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Packages needed:</Text-field><Text-field style="Text" layout="Normal">- DifferentialGeometry</Text-field><Text-field style="Text" layout="Normal">- Tensor</Text-field><Text-field style="Text" layout="Normal">- Tools</Text-field><Text-field style="Text" layout="Normal">- LinearAlgebra</Text-field><Text-field style="Text" layout="Normal">In later versions of LSA package, it will work without needing to load those packages beforehand</Text-field>
</Input>
</Group>
<Group labelreference="L5699" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(DifferentialGeometry): with(Tensor): with(Tools): with(LinearAlgebra):</Text-field>
</Input>
</Group>
<Group labelreference="L5698" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">Read the LSA code file:</Text-field>
</Input>
</Group>
<Group labelreference="L5681" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">read(&quot;/home/anna/Escriptori/PHD/maple andreu/LSA_v1.2.7.mpl&quot;)</Text-field>
</Input>
</Group>
<Group labelreference="L5700" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">If the file is in the same folder as the current Maple worksheet, the name of the file is enough. Otherwise, the full path is needed.</Text-field><Text-field style="Text" layout="Normal">Load the LSA package:</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5690" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">with(LieSuperAlgebras)</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZobi1JI21pR0YkNiVRJGAuYEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RIixGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjQvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdRLDAuMzMzMzMzM2VtRictRi82JVEtQmFzaXNFbGVtZW50RidGMkY1RjgtRi82JVEuQ2hhbmdlT2ZCYXNpc0YnRjJGNUY4LUYvNiVRMENoYW5nZU9mU2NhbGluZ0YnRjJGNUY4LUYvNiVRQ0RpbWVuc2lvbk9mVGFuYWthU3VwZXJQcm9sb25nYXRpb25GJ0YyRjVGOC1GLzYlUTBMaWVTdXBlckFsZ2VicmFGJ0YyRjVGOC1GLzYlUTNTdHJ1Y3R1cmVSZWxhdGlvbnNGJ0YyRjVGOC1GLzYlUThUYW5ha2FTdXBlclByb2xvbmdhdGlvbkYnRjJGNUY4LUYvNiVRJmFycmF5RidGMkY1RjgtRi82JVEmYmFzaXNGJ0YyRjVGOC1GLzYlUShicmFja2V0RidGMkY1RjgtRi82JVEsY2hhbmdlTmFtZXNGJ0YyRjVGOC1GLzYlUSZjb25zdEYnRjJGNUY4LUYvNiVRKmRlY29tcG9zZUYnRjJGNUY4LUYvNiVRKGRpc3BsYXlGJ0YyRjVGOC1GLzYlUTZleHRlbmRMaWVTdXBlckFsZ2VicmFGJ0YyRjVGOC1GLzYlUSVmb3JtRidGMkY1RjgtRi82JVEzZ2V0X3N0cl9mcm9tX2JvcmVsRidGMkY1RjgtRi82JVEyZ3JhZGVkX3Jvb3RfdGFibGVGJ0YyRjVGOC1GLzYlUShncmFkaW5nRidGMkY1RjgtRi82JVEnamFjb2JpRidGMkY1RjgtRi82JVEybGlzdF9pc19zeW1tZXRyaWNGJ0YyRjVGOC1GLzYlUSdwYXJpdHlGJ0YyRjVGOC1GLzYlUTVyZWR1Y2VkX2cwX2RpbWVuc2lvbkYnRjJGNUY4LUYvNiVRK3Jvb3RfdGFibGVGJ0YyRjVGOC1GLzYlUSZzdHJ1Y0YnRjJGNUY4LUYvNiVRL3N5bWJvbF9hbGdlYnJhRidGMkY1RjgtRi82JVEndGVuc29yRidGMkY1RjgtRi82JVEndmVjdG9yRidGMkY1LyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPC8lJW9wZW5HUScmbHNxYjtGJy8lJmNsb3NlR1EnJnJzcWI7Ric=">Nz9JIi5HNiQlKnByb3RlY3RlZEdJKF9zeXNsaWJHNiJJLUJhc2lzRWxlbWVudEdGJ0kuQ2hhbmdlT2ZCYXNpc0dGJ0kwQ2hhbmdlT2ZTY2FsaW5nR0YnSUNEaW1lbnNpb25PZlRhbmFrYVN1cGVyUHJvbG9uZ2F0aW9uR0YnSTBMaWVTdXBlckFsZ2VicmFHRidJM1N0cnVjdHVyZVJlbGF0aW9uc0dGJ0k4VGFuYWthU3VwZXJQcm9sb25nYXRpb25HRidJJmFycmF5R0YlSSZiYXNpc0dGJ0koYnJhY2tldEdGJ0ksY2hhbmdlTmFtZXNHRidJJmNvbnN0R0YnSSpkZWNvbXBvc2VHRidJKGRpc3BsYXlHRidJNmV4dGVuZExpZVN1cGVyQWxnZWJyYUdGJ0klZm9ybUdGJ0kzZ2V0X3N0cl9mcm9tX2JvcmVsR0YnSTJncmFkZWRfcm9vdF90YWJsZUdGJ0koZ3JhZGluZ0dGJ0knamFjb2JpR0YnSTJsaXN0X2lzX3N5bW1ldHJpY0dGJ0kncGFyaXR5R0YnSTVyZWR1Y2VkX2cwX2RpbWVuc2lvbkdGJ0krcm9vdF90YWJsZUdGJ0kmc3RydWNHRidJL3N5bWJvbF9hbGdlYnJhR0YnSSd0ZW5zb3JHRiRJJ3ZlY3RvckdGJA==</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5693" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">In order to set up an object of type LieSuperAlgebra, we need</Text-field><Text-field style="Text" layout="Normal">- names for basis elements</Text-field><Text-field style="Text" layout="Normal">- structure relations</Text-field><Text-field style="Text" layout="Normal">- parity</Text-field><Text-field style="Text" layout="Normal">- grading</Text-field><Text-field style="Text" layout="Normal"></Text-field><Text-field style="Text" layout="Normal">The names and the parity can be given by a list that contains 2 lists: even basis elements and odd basis elements</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5682" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">SHCbasis:= [[X1,H1,Y1,X2,H2,Y2,X3,H3,Y3],[xxx,xxy,xyx,yxx,xyy,yxy,yyx,yyy]]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEpU0hDYmFzaXNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUkobWZlbmNlZEdGJDYmLUYjNigtRlA2Ji1GIzY2LUYsNiVRI1gxRidGL0YyLUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRiw2JVEjSDFGJ0YvRjJGZW4tRiw2JVEjWTFGJ0YvRjJGZW4tRiw2JVEjWDJGJ0YvRjJGZW4tRiw2JVEjSDJGJ0YvRjJGZW4tRiw2JVEjWTJGJ0YvRjJGZW4tRiw2JVEjWDNGJ0YvRjJGZW4tRiw2JVEjSDNGJ0YvRjJGZW4tRiw2JVEjWTNGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Zlbi1GUDYmLUYjNjQtRiw2JVEkeHh4RidGL0YyRmVuLUYsNiVRJHh4eUYnRi9GMkZlbi1GLDYlUSR4eXhGJ0YvRjJGZW4tRiw2JVEkeXh4RidGL0YyRmVuLUYsNiVRJHh5eUYnRi9GMkZlbi1GLDYlUSR5eHlGJ0YvRjJGZW4tRiw2JVEkeXl4RidGL0YyRmVuLUYsNiVRJHl5eUYnRi9GMkZlcEZocEY5RjlGanBGXXFGZXBGaHBGOUY5RmpwRl1xRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSlTSENiYXNpc0dGKDckNytJI1gxR0YoSSNIMUdGKEkjWTFHRihJI1gyR0YoSSNIMkdGKEkjWTJHRihJI1gzR0YoSSNIM0dGKEkjWTNHRig3KkkkeHh4R0YoSSR4eHlHRihJJHh5eEdGKEkkeXh4R0YoSSR4eXlHRihJJHl4eUdGKEkkeXl4R0YoSSR5eXlHRig3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5694" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The structure relations can be given by a list, similarly to the LieAlgebras package.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5679" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">SHCstr:=[
[H1,X1]=2*X1,[H2,X2]=2*X2,[H3,X3]=2*X3,[X1,Y1]=H1,[X2,Y2]=H2,[X3,Y3]=H3,[H1,Y1]=-2*Y1,[H2,Y2]=-2*Y2,[H3,Y3]=-2*Y3,
[X1,yxx]=xxx,[X1,yxy]=xxy,[X1,yyx]=xyx,[X1,yyy]=xyy,
[X2,xyx]=xxx,[X2,xyy]=xxy,[X2,yyx]=yxx,[X2,yyy]=yxy,
[X3,xxy]=xxx,[X3,xyy]=xyx,[X3,yxy]=yxx,[X3,yyy]=yyx,
[Y1,xxx]=yxx,[Y1,xxy]=yxy,[Y1,xyx]=yyx,[Y1,xyy]=yyy,
[Y2,xxx]=xyx,[Y2,xxy]=xyy,[Y2,yxx]=yyx,[Y2,yxy]=yyy,
[Y3,xxx]=xxy,[Y3,xyx]=xyy,[Y3,yxx]=yxy,[Y3,yyx]=yyy,
[H1,xxx]=xxx,[H1,xxy]=xxy,[H1,xyx]=xyx,[H1,yxx]=-yxx,[H1,xyy]=xyy,[H1,yxy]=-yxy,[H1,yyx]=-yyx,[H1,yyy]=-yyy,
[H2,xxx]=xxx,[H2,xxy]=xxy,[H2,xyx]=-xyx,[H2,yxx]=yxx,[H2,xyy]=-xyy,[H2,yxy]=yxy,[H2,yyx]=-yyx,[H2,yyy]=-yyy,
[H3,xxx]=xxx,[H3,xxy]=-xxy,[H3,xyx]=xyx,[H3,yxx]=yxx,[H3,xyy]=-xyy,[H3,yxy]=-yxy,[H3,yyx]=yyx,[H3,yyy]=-yyy,
[xxx,yyx]=s3*X3,[xxx,yxy]=s2*X2,[xxx,xyy]=s1*X1,[xxx,yyy]=-s1/2*H1-s2/2*H2-s3/2*H3,
[xxy,xyx]=-s1*X1,[xxy,yxx]=-s2*X2,[xxy,yyy]=-s3*Y3,[xxy,yyx]=s1/2*H1+s2/2*H2-s3/2*H3,
[xyx,xxy]=-s1*X1,[xyx,yyy]=-s2*Y2,[xyx,yxx]=-s3*X3,[xyx,yxy]=s1/2*H1-s2/2*H2+s3/2*H3,
[yxx,yyy]=-s1*Y1,[yxx,xxy]=-s2*X2,[yxx,xyx]=-s3*X3,[yxx,xyy]=-s1/2*H1+s2/2*H2+s3/2*H3,
[xyy,xxx]=s1*X1,[xyy,yyx]=s2*Y2,[xyy,yxy]=s3*Y3,[xyy,yxx]=-s1/2*H1+s2/2*H2+s3/2*H3,
[yxy,yyx]=s1*Y1,[yxy,xxx]=s2*X2,[yxy,xyy]=s3*Y3,[yxy,xyx]=s1/2*H1-s2/2*H2+s3/2*H3,
[yyx,yxy]=s1*Y1,[yyy,xyx]=-s2*Y2,[yyx,xxx]=s3*X3,[yyx,xxy]=s1/2*H1+s2/2*H2-s3/2*H3
]:
</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5685" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">SHCgrad:= [-2,0,2,0,0,0,0,0,0,1,1,1,-1,1,-1,-1,-1]</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEoU0hDZ3JhZEYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ri1JI21uR0YkNiRRKyZ1bWludXMwOzJGJ0Y5LUY2Ni1RIixGJ0Y5RjsvRj9GMUZARkJGREZGRkgvRktRJjAuMGVtRicvRk5RLDAuMzMzMzMzM2VtRictRlU2JFEiMEYnRjlGWC1GVTYkUSIyRidGOUZYRmpuRlhGam5GWEZqbkZYRmpuRlhGam5GWEZqbkZYLUZVNiRRIjFGJ0Y5RlhGYG9GWEZgb0ZYLUZVNiRRKyZ1bWludXMwOzFGJ0Y5RlhGYG9GWEZjb0ZYRmNvRlhGY28vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SShTSENncmFkR0YoNzMhIiMiIiEiIiNGMEYwRjBGMEYwRjAiIiJGMkYyISIiRjJGM0YzRjM3I0Yu</Equation></Text-field>
</Output>
</Group>
<Group labelreference="L5683" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The grading can be given by a list, where the i-th grading in the list corresponds to the i-th element in the basis. consider the grading p1i</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5687" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group>
<Group labelreference="L5691" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">The command LieSuperAlgebra defines and object of type LieSuperAlgebra.</Text-field>
</Input>
</Group>
<Group hide-input="false" labelreference="L5684" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">SHCm:= LieSuperAlgebra(SHCstr, SHCbasis, SHCgrad);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVElU0hDbUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtRiw2JVE2TGllfnN1cGVyYWxnZWJyYTp+QWxnRidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSVTSENtR0YoSTZMaWV+c3VwZXJhbGdlYnJhOn5BbGdHRig3I2A2LkksTW9kdWxlQXBwbHlHNiMvSSdfbG9jYWxHRiZJMl9uMTM5NzI0MDc1MTQ3NjI0R0YoSStNb2R1bGVDb3B5RzYjL0Y1STJfbjEzOTcyNDA3NTE0NzY2NEdGKEksTW9kdWxlUHJpbnRHNiMvRjVJMl9uMTM5NzI0MDc1MTQ3NzA0R0YoSShMU0FpbmZvRzYjL0Y1STJfbjEzOTcyNDA3NTA3ODkxMkdGKEkmYmFzaXNHNiMvRjVJMl9uMTM5NzI0MDc1MDc4OTQ0R0YoSShncmFkaW5nRzYjL0Y1STJfbjEzOTcyNDA3NTA3ODk3NkdGKEkncGFyaXR5RzYjL0Y1STJfbjEzOTcyNDA3NTA3OTAwOEdGKEkmc3RydWNHNiMvRjVJMl9uMTM5NzI0MDc1MDc5MDQwR0YoSShicmFja2V0RzYjL0Y1STJfbjEzOTcyNDA3NTA3OTA3MkdGKEkkZGltRzYjL0Y1STJfbjEzOTcyNDA3NTA3OTEwNEdGKEk4VGFuYWthU3VwZXJQcm9sb25nYXRpb25HNiMvRjVJMl9uMTM5NzI0MTM4Njc3NzEyR0YoSTJGdW5kYW1lbnRhbEFuZE5kZ0c2Iy9GNUkyX24xMzk3MjQxMzg2Nzc3NjBHRihiNiNJK3RoaXNtb2R1bGVHRig2Lkkjc3JHRihJJF9zckdGKEkqX3NyX3ByaW50R0YoSSdfYmFzaXNHRihJKV9ncmFkaW5nR0YoSS1fcGFyaXR5X2xpc3RHRihJLF9mcmFtZV9kYXRhR0YoSSdfZnJhbWVHRihJKnRlbnNvcl9zckdGKEksYmFzaXNfbmFtZXNHRihJKl9hbGdfbmFtZUdGKEkudmVyYm9zZV9sYWJlbEdGKDYjSSdvYmplY3RHRihGMUYoRihGKEYoSTBMaWVTdXBlckFsZ2VicmFHNiVGJkYmL0Y1STJfbjEzOTcyNDIzMDQ1MTc2MEdGKEZgbw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5680" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">%SHCm.struc.jacobi</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkqbWNvbXBsZXRlR0YkNiQtSSNtaUdGJDYmUSVTSENtRicvJSdpdGFsaWNHUSV0cnVlRicvJStmb3JlZ3JvdW5kR1EuWzE0NCwxNDQsMTQ0XUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1GLzYlUSYlU0hDbUYnRjJGOC1JI21vR0YkNi1RKSZtaWRkb3Q7RicvRjlRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0ZGLyUpc3RyZXRjaHlHRkYvJSpzeW1tZXRyaWNHRkYvJShsYXJnZW9wR0ZGLyUubW92YWJsZWxpbWl0c0dGRi8lJ2FjY2VudEdGRi8lJ2xzcGFjZUdRLDAuMTY2NjY2N2VtRicvJSdyc3BhY2VHRlUtRi82JVEmc3RydWNGJ0YyRjhGPi1GLzYlUSdqYWNvYmlGJ0YyRjhGQg==">LUkiLkc2JCUqcHJvdGVjdGVkR0koX3N5c2xpYkc2IjYlSSYlU0hDbUdGJ0kmc3RydWNHNiRGJS9JJ19sb2NhbEdGJUkyX24xMzk3MjQyMjk5Njg0NDhHRidJJ2phY29iaUc2JEYlL0YtSTJfbjEzOTcyNDIyOTk2ODA5NkdGJw==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5686" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">base_names:=[op(SHCbasis[1]),op(SHCbasis[2])];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVErYmFzZV9uYW1lc0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RKSZBc3NpZ247RicvRjNRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y9LyUpc3RyZXRjaHlHRj0vJSpzeW1tZXRyaWNHRj0vJShsYXJnZW9wR0Y9LyUubW92YWJsZWxpbWl0c0dGPS8lJ2FjY2VudEdGPS8lJ2xzcGFjZUdRLDAuMjc3Nzc3OGVtRicvJSdyc3BhY2VHRkwtSShtZmVuY2VkR0YkNiYtRiM2Ri1GLDYlUSNYMUYnRi9GMi1GNjYtUSIsRidGOUY7L0Y/RjFGQEZCRkRGRkZIL0ZLUSYwLjBlbUYnL0ZOUSwwLjMzMzMzMzNlbUYnLUYsNiVRI0gxRidGL0YyRlctRiw2JVEjWTFGJ0YvRjJGVy1GLDYlUSNYMkYnRi9GMkZXLUYsNiVRI0gyRidGL0YyRlctRiw2JVEjWTJGJ0YvRjJGVy1GLDYlUSNYM0YnRi9GMkZXLUYsNiVRI0gzRidGL0YyRlctRiw2JVEjWTNGJ0YvRjJGVy1GLDYlUSR4eHhGJ0YvRjJGVy1GLDYlUSR4eHlGJ0YvRjJGVy1GLDYlUSR4eXhGJ0YvRjJGVy1GLDYlUSR5eHhGJ0YvRjJGVy1GLDYlUSR4eXlGJ0YvRjJGVy1GLDYlUSR5eHlGJ0YvRjJGVy1GLDYlUSR5eXhGJ0YvRjJGVy1GLDYlUSR5eXlGJ0YvRjIvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRj1GOUY5LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJ0Y5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SStiYXNlX25hbWVzR0YoNzNJI1gxR0YoSSNIMUdGKEkjWTFHRihJI1gyR0YoSSNIMkdGKEkjWTJHRihJI1gzR0YoSSNIM0dGKEkjWTNHRihJJHh4eEdGKEkkeHh5R0YoSSR4eXhHRihJJHl4eEdGKEkkeHl5R0YoSSR5eHlHRihJJHl5eEdGKEkkeXl5R0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5695" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">base_names_2:=[seq(E||i,i=1..17)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUS1iYXNlX25hbWVzXzJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUkobWZlbmNlZEdGJDYmLUYsNkYtRiM2JC1GLzYlUSNFMUYnRjJGNS1GLDYoLUYvNiVRJF9ER0YnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RJjAuMGVtRicvRlFGX28tRlM2JC1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRl5vL0ZRUSwwLjMzMzMzMzNlbUYnLUYvNiVRJEFsZ0YnRjJGNUZhcC1GUzYmLUYsNiYtRi82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmFxRmRxRjxGPEZmcUZpcUZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1JI21uR0YkNiRRIjFGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRI0UyRidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEiMkYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEjRTNGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSIzRidGPEZhcUZkcUY8RjxGZnFGaXFGYXBGaHJGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmFxRmRxRjxGYXAtRiM2JC1GLzYlUSNFNEYnRjJGNS1GLDYoRmhuRltvLUZTNiQtRiw2Ji1GUzYmLUYsNihGaW9GYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtRmlyNiRRIjRGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRI0U1RidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEiNUYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEjRTZGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSI2RidGPEZhcUZkcUY8RjxGZnFGaXFGYXBGaHJGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmFxRmRxRjxGYXAtRiM2JC1GLzYlUSNFN0YnRjJGNS1GLDYoRmhuRltvLUZTNiQtRiw2Ji1GUzYmLUYsNihGaW9GYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtRmlyNiRRIjdGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRI0U4RidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEiOEYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEjRTlGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSI5RidGPEZhcUZkcUY8RjxGZnFGaXFGYXBGaHJGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmFxRmRxRjxGYXAtRiM2JC1GLzYlUSRFMTBGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSMxMEYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEkRTExRidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEjMTFGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRJEUxMkYnRjJGNS1GLDYoRmhuRltvLUZTNiQtRiw2Ji1GUzYmLUYsNihGaW9GYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtRmlyNiRRIzEyRidGPEZhcUZkcUY8RjxGZnFGaXFGYXBGaHJGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmFxRmRxRjxGYXAtRiM2JC1GLzYlUSRFMTNGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSMxM0YnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEkRTE0RidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEjMTRGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcC1GIzYkLUYvNiVRJEUxNUYnRjJGNS1GLDYoRmhuRltvLUZTNiQtRiw2Ji1GUzYmLUYsNihGaW9GYXAtRlM2Ji1GLDYmLUZTNiYtRiw2KC1GUzYmLUYsNiYtRmlyNiRRIzE1RidGPEZhcUZkcUY8RjxGZnFGaXFGYXBGaHJGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmFxRmRxRjxGYXAtRiM2JC1GLzYlUSRFMTZGJ0YyRjUtRiw2KEZobkZbby1GUzYkLUYsNiYtRlM2Ji1GLDYoRmlvRmFwLUZTNiYtRiw2Ji1GUzYmLUYsNigtRlM2Ji1GLDYmLUZpcjYkUSMxNkYnRjxGYXFGZHFGPEY8RmZxRmlxRmFwRmhyRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZhcUZkcUY8RmFwLUYjNiQtRi82JVEkRTE3RidGMkY1LUYsNihGaG5GW28tRlM2JC1GLDYmLUZTNiYtRiw2KEZpb0ZhcC1GUzYmLUYsNiYtRlM2Ji1GLDYoLUZTNiYtRiw2Ji1GaXI2JFEjMTdGJ0Y8RmFxRmRxRjxGPEZmcUZpcUZhcEZockZhcUZkcUY8RjxGZnFGaXFGYXFGZHFGPEY8RmZxRmlxRmFxRmRxRjxGPEZmcUZpcUZhcUZkcUY8RjxGYXFGZHFGPEZhcUZkcUY8RjwvRmdxUScmbHNxYjtGJy9GanFRJyZyc3FiO0YnRjwtRlM2Ji1GLDZGRmZuRmFwRmFzRmFwRl91RmFwRl13RmFwRlt5RmFwRml6RmFwRmdcbEZhcEZlXmxGYXBGY2BsRmFwRmFibEZhcEZfZGxGYXBGXWZsRmFwRltobEZhcEZpaWxGYXBGZ1ttRmFwRmVdbUZhcEZjX21GYXFGZHFGPEY8RmZxRmlx">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1iYXNlX25hbWVzXzJHRig3My1JKm1jb21wbGV0ZUc2JEYmL0krbW9kdWxlbmFtZUdGKEYkNiQtSSNtaUdGMTYjUSNFMUYoLUkmX0hvbGRHRjE2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3IzckNyMiIiJGSC1GMDYkLUY2NiNRI0UyRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIjRkgtRjA2JC1GNjYjUSNFM0YoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJEZILUYwNiQtRjY2I1EjRTRGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIiVGSC1GMDYkLUY2NiNRI0U1RigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiImRkgtRjA2JC1GNjYjUSNFNkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiJ0ZILUYwNiQtRjY2I1EjRTdGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIihGSC1GMDYkLUY2NiNRI0U4RigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiIpRkgtRjA2JC1GNjYjUSNFOUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIiKkZILUYwNiQtRjY2I1EkRTEwRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM1RkgtRjA2JC1GNjYjUSRFMTFGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzZGSC1GMDYkLUY2NiNRJEUxMkYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjN0ZILUYwNiQtRjY2I1EkRTEzRigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM4RkgtRjA2JC1GNjYjUSRFMTRGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzlGSC1GMDYkLUY2NiNRJEUxNUYoLUY6NiM3Iy1GPjYjNyRGQTcjNyQ3IyIjOkZILUYwNiQtRjY2I1EkRTE2RigtRjo2IzcjLUY+NiM3JEZBNyM3JDcjIiM7RkgtRjA2JC1GNjYjUSRFMTdGKC1GOjYjNyMtRj42IzckRkE3IzckNyMiIzxGSDcjNzNGPUZRRmpuRmlvRmhwRmdxRmZyRmVzRmR0RmN1RmJ2RmF3RmB4Rl95Rl56Rl1bbEZcXGw=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5692" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">[seq(changeNames(E||j,base_names_2,base_names),j=1..17)];</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkobWZlbmNlZEc2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUklbXJvd0dGJDZGLUkjbWlHRiQ2JVEjWDFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSIsRicvRjZRJ25vcm1hbEYnLyUmZmVuY2VHUSZmYWxzZUYnLyUqc2VwYXJhdG9yR0Y0LyUpc3RyZXRjaHlHRkAvJSpzeW1tZXRyaWNHRkAvJShsYXJnZW9wR0ZALyUubW92YWJsZWxpbWl0c0dGQC8lJ2FjY2VudEdGQC8lJ2xzcGFjZUdRJjAuMGVtRicvJSdyc3BhY2VHUSwwLjMzMzMzMzNlbUYnLUYvNiVRI0gxRidGMkY1RjgtRi82JVEjWTFGJ0YyRjVGOC1GLzYlUSNYMkYnRjJGNUY4LUYvNiVRI0gyRidGMkY1RjgtRi82JVEjWTJGJ0YyRjVGOC1GLzYlUSNYM0YnRjJGNUY4LUYvNiVRI0gzRidGMkY1RjgtRi82JVEjWTNGJ0YyRjVGOC1GLzYlUSR4eHhGJ0YyRjVGOC1GLzYlUSR4eHlGJ0YyRjVGOC1GLzYlUSR4eXhGJ0YyRjVGOC1GLzYlUSR5eHhGJ0YyRjVGOC1GLzYlUSR4eXlGJ0YyRjVGOC1GLzYlUSR5eHlGJ0YyRjVGOC1GLzYlUSR5eXhGJ0YyRjVGOC1GLzYlUSR5eXlGJ0YyRjUvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRJyZsc3FiO0YnLyUmY2xvc2VHUScmcnNxYjtGJw==">NzNJI1gxRzYiSSNIMUdGJEkjWTFHRiRJI1gyR0YkSSNIMkdGJEkjWTJHRiRJI1gzR0YkSSNIM0dGJEkjWTNHRiRJJHh4eEdGJEkkeHh5R0YkSSR4eXhHRiRJJHl4eEdGJEkkeHl5R0YkSSR5eHlHRiRJJHl5eEdGJEkkeXl5R0Yk</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5696" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">changeNames(E10,base_names_2,base_names);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkjbWlHNiMvSSttb2R1bGVuYW1lRzYiSSxUeXBlc2V0dGluZ0dJKF9zeXNsaWJHRic2JVEkeHh4RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0Yn">SSR4eHhHNiI=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5688" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">superbracket:=(x,y)-&gt;SHCm.bracket(changeNames(x,base_names,base_names_2),changeNames(y,base_names,base_names_2));</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEtc3VwZXJicmFja2V0RicvJSdpdGFsaWNHUSV0cnVlRicvJSxtYXRodmFyaWFudEdRJ2l0YWxpY0YnLUkjbW9HRiQ2LVEpJkFzc2lnbjtGJy9GM1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRj0vJSlzdHJldGNoeUdGPS8lKnN5bW1ldHJpY0dGPS8lKGxhcmdlb3BHRj0vJS5tb3ZhYmxlbGltaXRzR0Y9LyUnYWNjZW50R0Y9LyUnbHNwYWNlR1EsMC4yNzc3Nzc4ZW1GJy8lJ3JzcGFjZUdGTC1JKG1mZW5jZWRHRiQ2JC1GIzYoLUYsNiVRInhGJ0YvRjItRjY2LVEiLEYnRjlGOy9GP0YxRkBGQkZERkZGSC9GS1EmMC4wZW1GJy9GTlEsMC4zMzMzMzMzZW1GJy1GLDYlUSJ5RidGL0YyLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0Y9RjlGOS1GNjYtUSYmbWFwO0YnRjlGO0Y+L0ZBRjFGQkZERkZGSEZKRk0tRiM2Ji1GIzYmLUYsNiVRMUxpZVN1cGVyQWxnZWJyYXNGJ0YvRjItRjY2LVEvJmNvbG9uOyZtaW51cztGJ0Y5RjtGPkZARkJGREZGRkhGZW4vRk5GZm4tRiw2JVEkYC5gRidGL0YyRjktRjY2LVEwJkFwcGx5RnVuY3Rpb247RidGOUY7Rj5GQEZCRkRGRkZIRmVuRl9wLUZQNiQtRiM2KC1GLDYlUSVTSENtRidGL0YyRlctRiM2Ji1GIzYmRmlvRlxwLUYsNiVRKGJyYWNrZXRGJ0YvRjJGOUZjcC1GUDYkLUYjNigtRiM2Ji1GIzYmRmlvRlxwLUYsNiVRLGNoYW5nZU5hbWVzRidGL0YyRjlGY3AtRlA2JC1GIzYqRlRGVy1GLDYlUStiYXNlX25hbWVzRidGL0YyRlctRiw2JVEtYmFzZV9uYW1lc18yRidGL0YyRlxvRl9vRjlGOUY5RlctRiM2JkZqcUZjcC1GUDYkLUYjNipGaW5GV0ZjckZXRmZyRlxvRl9vRjlGOUY5RlxvRl9vRjlGOUY5RlxvRl9vRjlGOUY5Rjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SS1zdXBlcmJyYWNrZXRHRihmKjYkSSJ4R0YoSSJ5R0YoRig2JEkpb3BlcmF0b3JHRihJJmFycm93R0YoRigtX0kxTGllU3VwZXJBbGdlYnJhc0dGKEkiLkdGJTYkSSVTSENtR0YoLV9GN0koYnJhY2tldEdGKDYkLV9GN0ksY2hhbmdlTmFtZXNHRig2JTkkSStiYXNlX25hbWVzR0YoSS1iYXNlX25hbWVzXzJHRigtRkA2JTklRkRGRUYoRihGKDcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L5717" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">[e 1 , e 2 ] = s 3 e 6 , [e 1 , e 3 ] = s 2 e 5 , [e 2 , e 3 ] = s 1 e 4 , [e 1 , e 4 ] = -e 7 , [e 2 , e 5 ] = -e 7 and [e 3 , e 6 ] = -e 7</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L5701" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">e1:=xyy; e2:=yxy; e3:=yyx;
e4:=Y1; e5:=Y2; e6:=Y3;
e7:=yyy;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHh5eUYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlMUdGKEkkeHl5R0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHl4eUYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlMkdGKEkkeXh5R0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHl5eEYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlM0dGKEkkeXl4R0YoNyNGLg==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTRGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI1kxRidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlNEdGKEkjWTFHRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTVGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI1kyRidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlNUdGKEkjWTJHRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTZGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRI1kzRidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlNkdGKEkjWTNHRig3I0Yu</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYmLUkjbWlHRiQ2JVEjZTdGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHl5eUYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSNlN0dGKEkkeXl5R0YoNyNGLg==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5720" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">superbracket(e1,e2);
superbracket(e1,e3);
superbracket(e2,e3);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNzM0YnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTy1GLzYlUSNFOUYnRjJGNUY8LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GaG42Ji1GLDYoLUZobjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRk0vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkQWxnRidGMkY1RmhvLUZobjYmLUYsNiYtRi82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhwRltxRjxGPEZdcUZgcUZoby1GaG42Ji1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ji1JI21uR0YkNiRRIjlGJ0Y8RmhwRltxRjxGPEZdcUZgcUZob0YuRmhwRltxRjxGPEZdcUZgcUZocEZbcUY8RjxGXXFGYHFGaHBGW3FGPEY8Rl1xRmBxRmhwRltxRjxGPEZocEZbcUY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1EjczNGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNjYjUSNFOUYoLUkmX0hvbGRHRi42IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3IzckNyMiIipJI3MzR0YoRkM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNzMkYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTy1GLzYlUSNFNkYnRjJGNUY8LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GaG42Ji1GLDYoLUZobjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRk0vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkQWxnRidGMkY1RmhvLUZobjYmLUYsNiYtRi82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhwRltxRjxGPEZdcUZgcUZoby1GaG42Ji1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ji1JI21uR0YkNiRRIjZGJ0Y8RmhwRltxRjxGPEZdcUZgcUZob0YuRmhwRltxRjxGPEZdcUZgcUZocEZbcUY8RjxGXXFGYHFGaHBGW3FGPEY8Rl1xRmBxRmhwRltxRjxGPEZocEZbcUY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1EjczJGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNjYjUSNFNkYoLUkmX0hvbGRHRi42IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3IzckNyMiIidJI3MyR0YoRkM=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSNzMUYnLyUnaXRhbGljR1EldHJ1ZUYnLyUsbWF0aHZhcmlhbnRHUSdpdGFsaWNGJy1JI21vR0YkNi1RMSZJbnZpc2libGVUaW1lcztGJy9GNlEnbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRkAvJSlzdHJldGNoeUdGQC8lKnN5bW1ldHJpY0dGQC8lKGxhcmdlb3BHRkAvJS5tb3ZhYmxlbGltaXRzR0ZALyUnYWNjZW50R0ZALyUnbHNwYWNlR1EmMC4wZW1GJy8lJ3JzcGFjZUdGTy1GLzYlUSNFM0YnRjJGNUY8LUYsNigtRi82JVEkX0RHRidGMkY1LUY5Ni1RMCZBcHBseUZ1bmN0aW9uO0YnRjxGPkZBRkNGRUZHRklGS0ZNRlAtSShtZmVuY2VkR0YkNiQtRiw2Ji1GaG42Ji1GLDYoLUZobjYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRk0vRlFRLDAuMzMzMzMzM2VtRictRi82JVEkQWxnRidGMkY1RmhvLUZobjYmLUYsNiYtRi82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhwRltxRjxGPEZdcUZgcUZoby1GaG42Ji1GLDYmLUZobjYmLUYsNigtRmhuNiYtRiw2Ji1JI21uR0YkNiRRIjNGJ0Y8RmhwRltxRjxGPEZdcUZgcUZob0YuRmhwRltxRjxGPEZdcUZgcUZocEZbcUY8RjxGXXFGYHFGaHBGW3FGPEY8Rl1xRmBxRmhwRltxRjxGPEZocEZbcUY8">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkjbWlHRi42I1EjczFGKC1JI21vR0YuNiNRMSZJbnZpc2libGVUaW1lcztGKC1GNjYjUSNFM0YoLUkmX0hvbGRHRi42IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3IzckNyMiIiRJI3MxR0YoRkM=</Equation></Text-field>
</Output>
</Group>
<Group view="code" labelreference="L5719" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal">[v 1 ,v 2 ] = v 6 , [v 1 , v 3 ] = v 5 , [v 2 , v 3 ] = v 4 , [v 1 , v 4 ] = (s 2-s3) v 7 , [v 2 , v 5 ] = (s3-s1) v 7 and [v 3 , v 6 ] = (s1-s2) v 7</Text-field>
</Input>
</Group>
<Group view="code" hide-input="false" labelreference="L5714" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">v1:=e2-e3;
v2:=e3-e1;
v3:=e2-e1;</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYoLUkjbWlHRiQ2JVEjdjFGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUYsNiVRJHl4eUYnRi9GMi1GNjYtUSgmbWludXM7RidGOUY7Rj5GQEZCRkRGRkZIL0ZLUSwwLjIyMjIyMjJlbUYnL0ZORlYtRiw2JVEkeXl4RidGL0YyRjk=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2MUdGKCwmSSR5eHlHRigiIiJJJHl5eEdGKCEiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdjJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUYsNiVRJHh5eUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJHl5eEYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2MkdGKCwmSSR4eXlHRighIiJJJHl5eEdGKCIiIjcjRi4=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYpLUkjbWlHRiQ2JVEjdjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0YzUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPS8lKXN0cmV0Y2h5R0Y9LyUqc3ltbWV0cmljR0Y9LyUobGFyZ2VvcEdGPS8lLm1vdmFibGVsaW1pdHNHRj0vJSdhY2NlbnRHRj0vJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZMLUY2Ni1RKiZ1bWludXMwO0YnRjlGO0Y+RkBGQkZERkZGSC9GS1EsMC4yMjIyMjIyZW1GJy9GTkZTLUYsNiVRJHh5eUYnRi9GMi1GNjYtUScmcGx1cztGJ0Y5RjtGPkZARkJGREZGRkhGUkZULUYsNiVRJHl4eUYnRi9GMkY5">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSN2M0dGKCwmSSR4eXlHRighIiJJJHl4eUdGKCIiIjcjRi4=</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5703" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">v23:=superbracket(v2,v3);
v13:=superbracket(v1,v3);
v12:=superbracket(v1,v2);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSR2MjNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRiw2KC1GIzYkLUYsNiYtRi82JVEjczFGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZbby1GLzYlUSNFM0YnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEoJm1pbnVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEsMC4yMjIyMjIyZW1GJy9GUUZccS1GIzYkLUYsNiYtRi82JVEjczJGJ0YyRjVGZ24tRi82JVEjRTZGJ0YyRjVGPC1GLDYoRmJvRmVvLUZpbzYkLUYsNihGYnFGXXBGZXFGY3BGZnBGPEY8RmNwRmZwRjxGaHAtRiM2JC1GLDYmLUYvNiVRI3MzRidGMkY1RmduLUYvNiVRI0U5RidGMkY1RjwtRiw2KEZib0Zlby1GaW82JC1GLDYoRmJyRl1wRmVyRmNwRmZwRjxGPEZjcEZmcEY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGZW8tRmlvNiQtRiw2Ji1GaW82Ji1GLDYoLUZpbzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZdcC1GLzYlUSRBbGdGJ0YyRjVGXXAtRmlvNiYtRiw2Ji1GLzYjUSFGJ0ZjcEZmcEY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGY3BGZnBGPEY8Rl11RmB1Rl1wLUZpbzYmLUYsNiotRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUkjbW5HRiQ2JFEiM0YnRjxGY3BGZnBGPEY8Rl11RmB1Rl1wRlpGY3BGZnBGPEY8Rl11RmB1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GYHY2JFEiNkYnRjxGY3BGZnBGPEY8Rl11RmB1Rl1wLUYsNictRjk2LVEqJnVtaW51czA7RidGPEY+RkFGQ0ZFRkdGSUZLRltxRl1xRmJxRmNwRmZwRjxGY3BGZnBGPEY8Rl11RmB1Rl1wLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1GYHY2JFEiOUYnRjxGY3BGZnBGPEY8Rl11RmB1Rl1wLUYsNidGYHdGYnJGY3BGZnBGPEZjcEZmcEY8RjxGXXVGYHVGY3BGZnBGPEY8Rl11RmB1RmNwRmZwRjxGPEZddUZgdUZjcEZmcEY8RjxGY3BGZnBGPEY8Rl5z">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2MjNHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUYvNiQtRjU2JS1JI21pR0YwNiNRI3MxRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EjRTNGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSNzMUdGKEkjRTNHNiMvSSdfbG9jYWxHRiZJMl9uMTM5NzIzNzM4Njc2MzIwR0YoLUZANiNRKCZtaW51cztGKC1GLzYkLUY1NiUtRjw2I1EjczJGKEY/LUY8NiNRI0U2RigtRkc2IzcjLUYvNiRGZ24tRkc2IzcjLUZQNiRJI3MyR0YoSSNFNkc2Iy9GVkkyX24xMzk3MjM3Mzg2NjI3NTJHRihGWC1GLzYkLUY1NiUtRjw2I1EjczNGKEY/LUY8NiNRI0U5RigtRkc2IzcjLUYvNiRGYHAtRkc2IzcjLUZQNiRJI3MzR0YoSSNFOUc2Iy9GVkkyX24xMzk3MjM3Mzg2NDkxODRHRigtRkc2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3JTckNyMiIiRGUjckNyMiIicsJEZpbyEiIjckNyMiIiosJEZicUZqckZpcQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSR2MTNGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRiw2KS1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRksvRk5RLDAuMjIyMjIyMmVtRicvRlFGWi1GIzYkLUYsNiYtRi82JVEjczFGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZhby1GLzYlUSNFM0YnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGYG9GYm8tSShtZmVuY2VkR0YkNiQtRiw2KEZqbi1GOTYtUSIsRidGPEY+L0ZCRjRGQ0ZFRkdGSUZLRmBvL0ZRUSwwLjMzMzMzMzNlbUYnRmNvLyUrZm9yZWdyb3VuZEdRKFswLDAsMF1GJy8lKXJlYWRvbmx5R0ZARjxGPEZpcEZccUY8LUY5Ni1RJyZwbHVzO0YnRjxGPkZBRkNGRUZHRklGS0ZZRmVuLUYjNiQtRiw2Ji1GLzYlUSNzMkYnRjJGNUZdby1GLzYlUSNFNkYnRjJGNUY8LUYsNihGaG9GW3AtRl9wNiQtRiw2KEZlcUZjcEZocUZpcEZccUY8RjxGaXBGXHFGPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRllGZW4tRiM2JC1GLDYmLUYvNiVRI3MzRidGMkY1Rl1vLUYvNiVRI0U5RidGMkY1RjwtRiw2KEZob0ZbcC1GX3A2JC1GLDYoRmhyRmNwRltzRmlwRlxxRjxGPEZpcEZccUY8RjwtRiw2KC1GLzYlUSRfREdGJ0YyRjVGW3AtRl9wNiQtRiw2Ji1GX3A2Ji1GLDYoLUZfcDYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJ0ZjcC1GLzYlUSRBbGdGJ0YyRjVGY3AtRl9wNiYtRiw2Ji1GLzYjUSFGJ0ZpcEZccUY8RjwvJSVvcGVuR1EiW0YnLyUmY2xvc2VHUSJdRidGaXBGXHFGPEY8RmN1RmZ1RmNwLUZfcDYmLUYsNiotRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUkjbW5HRiQ2JFEiM0YnRjxGaXBGXHFGPEY8RmN1RmZ1RmNwLUYsNidGVkZqbkZpcEZccUY8RmlwRlxxRjxGPEZjdUZmdUZjcC1GX3A2Ji1GLDYoLUZfcDYmLUYsNiYtRmZ2NiRRIjZGJ0Y8RmlwRlxxRjxGPEZjdUZmdUZjcEZlcUZpcEZccUY8RjxGY3VGZnVGY3AtRl9wNiYtRiw2KC1GX3A2Ji1GLDYmLUZmdjYkUSI5RidGPEZpcEZccUY8RjxGY3VGZnVGY3AtRiw2J0ZWRmhyRmlwRlxxRjxGaXBGXHFGPEY8RmN1RmZ1RmlwRlxxRjxGPEZjdUZmdUZpcEZccUY8RjxGY3VGZnVGaXBGXHFGPEY8RmlwRlxxRjxGPEZkcw==">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2MTNHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYoLUkjbW9HRjA2I1EqJnVtaW51czA7RigtRi82JC1GNTYlLUkjbWlHRjA2I1EjczFGKC1GODYjUTEmSW52aXNpYmxlVGltZXM7RigtRkA2I1EjRTNGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRj0tRko2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSNzMUdGKEkjRTNHNiMvSSdfbG9jYWxHRiZJMl9uMTM5NzIzNzA4NzIyOTEyR0YoLUY4NiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GQDYjUSNzMkYoRkMtRkA2I1EjRTZGKC1GSjYjNyMtRi82JEZqbi1GSjYjNyMtRlM2JEkjczJHRihJI0U2RzYjL0ZZSTJfbjEzOTcyMzcwODcwNTI0OEdGKC1GODYjUSgmbWludXM7RigtRi82JC1GNTYlLUZANiNRI3MzRihGQy1GQDYjUSNFOUYoLUZKNiM3Iy1GLzYkRmZwLUZKNiM3Iy1GUzYkSSNzM0dGKEkjRTlHNiMvRllJMl9uMTM5NzIzNzA4Njc1Mjk2R0YoLUZKNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJEFsZ0dGKDciNyU3JDcjIiIkLCRGVSEiIjckNyMiIidGXHA3JDcjIiIqLCRGaHFGXXNGX3I=</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSSNtaUdGJDYlUSR2MTJGJy8lJ2l0YWxpY0dRJXRydWVGJy8lLG1hdGh2YXJpYW50R1EnaXRhbGljRictSSNtb0dGJDYtUSkmQXNzaWduO0YnL0Y2USdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGQC8lKXN0cmV0Y2h5R0ZALyUqc3ltbWV0cmljR0ZALyUobGFyZ2VvcEdGQC8lLm1vdmFibGVsaW1pdHNHRkAvJSdhY2NlbnRHRkAvJSdsc3BhY2VHUSwwLjI3Nzc3NzhlbUYnLyUncnNwYWNlR0ZPLUYjNiQtRiw2KC1GIzYkLUYsNiYtRi82JVEjczFGJ0YyRjUtRjk2LVExJkludmlzaWJsZVRpbWVzO0YnRjxGPkZBRkNGRUZHRklGSy9GTlEmMC4wZW1GJy9GUUZbby1GLzYlUSNFM0YnRjJGNUY8LUYsNigtRi82JVErX0RHcHJvZHVjdEYnRjJGNS1GOTYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y8Rj5GQUZDRkVGR0ZJRktGam5GXG8tSShtZmVuY2VkR0YkNiQtRiw2KEZaLUY5Ni1RIixGJ0Y8Rj4vRkJGNEZDRkVGR0ZJRktGam4vRlFRLDAuMzMzMzMzM2VtRidGXW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRkBGPEY8RmNwRmZwRjwtRjk2LVEnJnBsdXM7RidGPEY+RkFGQ0ZFRkdGSUZLL0ZOUSwwLjIyMjIyMjJlbUYnL0ZRRlxxLUYjNiQtRiw2Ji1GLzYlUSNzMkYnRjJGNUZnbi1GLzYlUSNFNkYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZicUZdcEZlcUZjcEZmcEY8RjxGY3BGZnBGPC1GOTYtUSgmbWludXM7RidGPEY+RkFGQ0ZFRkdGSUZLRltxRl1xLUYjNiQtRiw2Ji1GLzYlUSNzM0YnRjJGNUZnbi1GLzYlUSNFOUYnRjJGNUY8LUYsNihGYm9GZW8tRmlvNiQtRiw2KEZlckZdcEZockZjcEZmcEY8RjxGY3BGZnBGPEY8LUYsNigtRi82JVEkX0RHRidGMkY1RmVvLUZpbzYkLUYsNiYtRmlvNiYtRiw2KC1GaW82Ji1GLDYqLUkjbXNHRiQ2I1EndmVjdG9yRidGXXAtRi82JVEkQWxnRidGMkY1Rl1wLUZpbzYmLUYsNiYtRi82I1EhRidGY3BGZnBGPEY8LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmNwRmZwRjxGPEZgdUZjdUZdcC1GaW82Ji1GLDYqLUZpbzYmLUYsNigtRmlvNiYtRiw2Ji1JI21uR0YkNiRRIjNGJ0Y8RmNwRmZwRjxGPEZgdUZjdUZdcEZaRmNwRmZwRjxGPEZgdUZjdUZdcC1GaW82Ji1GLDYoLUZpbzYmLUYsNiYtRmN2NiRRIjZGJ0Y8RmNwRmZwRjxGPEZgdUZjdUZdcEZicUZjcEZmcEY8RjxGYHVGY3VGXXAtRmlvNiYtRiw2KC1GaW82Ji1GLDYmLUZjdjYkUSI5RidGPEZjcEZmcEY8RjxGYHVGY3VGXXAtRiw2Jy1GOTYtUSomdW1pbnVzMDtGJ0Y8Rj5GQUZDRkVGR0ZJRktGW3FGXXFGZXJGY3BGZnBGPEZjcEZmcEY8RjxGYHVGY3VGY3BGZnBGPEY8RmB1RmN1RmNwRmZwRjxGPEZgdUZjdUZjcEZmcEY8RjxGY3BGZnBGPEY8RmFz">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyM+SSR2MTJHRigtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGMDYnLUYvNiQtRjU2JS1JI21pR0YwNiNRI3MxRigtSSNtb0dGMDYjUTEmSW52aXNpYmxlVGltZXM7RigtRjw2I1EjRTNGKC1JJl9Ib2xkR0YwNiM3Iy1GLzYkRjktRkc2IzcjLUkrX0RHcHJvZHVjdEdGKDYkSSNzMUdGKEkjRTNHNiMvSSdfbG9jYWxHRiZJMl9uMTM5NzI0MDg5OTQyMzY4R0YoLUZANiNRJyZwbHVzO0YoLUYvNiQtRjU2JS1GPDYjUSNzMkYoRj8tRjw2I1EjRTZGKC1GRzYjNyMtRi82JEZnbi1GRzYjNyMtRlA2JEkjczJHRihJI0U2RzYjL0ZWSTJfbjEzOTcyNDA5MTEyMDczNkdGKC1GQDYjUSgmbWludXM7RigtRi82JC1GNTYlLUY8NiNRI3MzRihGPy1GPDYjUSNFOUYoLUZHNiM3Iy1GLzYkRmNwLUZHNiM3Iy1GUDYkSSNzM0dGKEkjRTlHNiMvRlZJMl9uMTM5NzI0MDkxMTMxNzQ0R0YoLUZHNiM3Iy1JJF9ER0dGKDYjNyQ3JVEndmVjdG9yRihJJEFsZ0dGKDciNyU3JDcjIiIkRlI3JDcjIiInRmlvNyQ3IyIiKiwkRmVxISIiRlxy</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5709" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal">superbracket(v1,v23);
superbracket(v2,v13);
superbracket(v3,v12);</Text-field>
</Input>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSShtZmVuY2VkR0YkNiQtRiw2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZLLUkjbWlHRiQ2JVEjczNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRictRjQ2LVEnJnBsdXM7RidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GTzYlUSNzMkYnRlJGVUY3RjctRjQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGOkY9Rj9GQUZDRkVGRy9GSlEmMC4wZW1GJy9GTUZbby1GTzYlUSRFMTdGJ0ZSRlVGNy1GLDYoLUZPNiVRJF9ER0YnRlJGVS1GNDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y3RjpGPUY/RkFGQ0ZFRkdGam5GXG8tRi82JC1GLDYmLUYvNiYtRiw2KC1GLzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNDYtUSIsRidGN0Y6L0Y+RlRGP0ZBRkNGRUZHRmpuL0ZNUSwwLjMzMzMzMzNlbUYnLUZPNiVRJEFsZ0YnRlJGVUZocC1GLzYmLUYsNiYtRk82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjxGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhxRltyRjdGN0ZdckZgckZocC1GLzYmLUYsNiYtRi82Ji1GLDYoLUYvNiYtRiw2Ji1JI21uR0YkNiRRIzE3RidGN0ZocUZbckY3RjdGXXJGYHJGaHAtRiw2J0YzRk4tRjQ2LVEiK0YnRjdGOkY9Rj9GQUZDRkVGR0ZJRkxGWkY3RmhxRltyRjdGN0ZdckZgckZocUZbckY3RjdGXXJGYHJGaHFGW3JGN0Y3Rl1yRmByRmhxRltyRjdGN0ZocUZbckY3">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkobWZlbmNlZEdGLjYjLUYzNiYtSSNtb0dGLjYjUSomdW1pbnVzMDtGKC1JI21pR0YuNiNRI3MzRigtRjs2I1EnJnBsdXM7RigtRj82I1EjczJGKC1GOzYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EkRTE3RigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRBbGdHRig3IjcjNyQ3IyIjPCwmSSNzM0dGKCEiIkkjczJHRigiIiJGUQ==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiUtSSNtb0dGJDYtUSomdW1pbnVzMDtGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRicvJSZmZW5jZUdRJmZhbHNlRicvJSpzZXBhcmF0b3JHRjcvJSlzdHJldGNoeUdGNy8lKnN5bW1ldHJpY0dGNy8lKGxhcmdlb3BHRjcvJS5tb3ZhYmxlbGltaXRzR0Y3LyUnYWNjZW50R0Y3LyUnbHNwYWNlR1EsMC4yMjIyMjIyZW1GJy8lJ3JzcGFjZUdGRi1GIzYkLUYsNiYtSShtZmVuY2VkR0YkNiQtRiw2J0YuLUkjbWlHRiQ2JVEjczNGJy8lJ2l0YWxpY0dRJXRydWVGJy9GM1EnaXRhbGljRictRi82LVEnJnBsdXM7RidGMkY1RjhGOkY8Rj5GQEZCRkRGRy1GUzYlUSNzMUYnRlZGWUYyRjItRi82LVExJkludmlzaWJsZVRpbWVzO0YnRjJGNUY4RjpGPEY+RkBGQi9GRVEmMC4wZW1GJy9GSEZfby1GUzYlUSRFMTdGJ0ZWRllGMi1GLDYoLUZTNiVRK19ER3Byb2R1Y3RGJ0ZWRlktRi82LVEwJkFwcGx5RnVuY3Rpb247RidGMkY1RjhGOkY8Rj5GQEZCRl5vRmBvLUZONiQtRiw2KC1GLDYnRi5GUi1GLzYtUSIrRidGMkY1RjhGOkY8Rj5GQEZCRkRGR0ZobkYyLUYvNi1RIixGJ0YyRjUvRjlGWEY6RjxGPkZARkJGXm8vRkhRLDAuMzMzMzMzM2VtRidGYW8vJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjdGMkYyRltxRl5xRjJGMi1GLDYoLUZTNiVRJF9ER0YnRlZGWUZpby1GTjYkLUYsNiYtRk42Ji1GLDYoLUZONiYtRiw2Ki1JI21zR0YkNiNRJ3ZlY3RvckYnRmVwLUZTNiVRJEFsZ0YnRlZGWUZlcC1GTjYmLUYsNiYtRlM2I1EhRidGW3FGXnFGMkYyLyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRltxRl5xRjJGMkZfc0Zic0ZlcC1GTjYmLUYsNiYtRk42Ji1GLDYoLUZONiYtRiw2Ji1JI21uR0YkNiRRIzE3RidGMkZbcUZecUYyRjJGX3NGYnNGZXAtRiw2JkZSLUYvNi1RKCZtaW51cztGJ0YyRjVGOEY6RjxGPkZARkJGREZHRmhuRjJGW3FGXnFGMkYyRl9zRmJzRltxRl5xRjJGMkZfc0Zic0ZbcUZecUYyRjJGX3NGYnNGW3FGXnFGMkYyRltxRl5xRjI=">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYkLUkjbW9HRi42I1EqJnVtaW51czA7RigtRi02JC1GMzYlLUkobWZlbmNlZEdGLjYjLUYzNiZGNS1JI21pR0YuNiNRI3MzRigtRjY2I1EnJnBsdXM7RigtRkM2I1EjczFGKC1GNjYjUTEmSW52aXNpYmxlVGltZXM7RigtRkM2I1EkRTE3RigtSSZfSG9sZEdGLjYjNyMtRi02JEY7LUZTNiM3Iy1JK19ER3Byb2R1Y3RHRig2JCwmSSNzM0dGKCEiIkkjczFHRigiIiJJJEUxN0c2Iy9JJ19sb2NhbEdGJkkyX24xMzk3MjQwOTM4MzE5MzZHRigtRlM2IzcjLUkkX0RHR0YoNiM3JDclUSd2ZWN0b3JGKEkkQWxnR0YoNyI3IzckNyMiIzwsJkZpbkZcb0Zbb0ZqbkZkbw==</Equation></Text-field>
</Output>
<Output><Text-field style="2D Output" layout="Maple Output"><Equation executable="false" style="2D Output" display="LUkqbWNvbXBsZXRlRzYjL0krbW9kdWxlbmFtZUc2IkksVHlwZXNldHRpbmdHSShfc3lzbGliR0YnNiQtSSVtcm93R0YkNiYtSShtZmVuY2VkR0YkNiQtRiw2Jy1JI21vR0YkNi1RKiZ1bWludXMwO0YnLyUsbWF0aHZhcmlhbnRHUSdub3JtYWxGJy8lJmZlbmNlR1EmZmFsc2VGJy8lKnNlcGFyYXRvckdGPC8lKXN0cmV0Y2h5R0Y8LyUqc3ltbWV0cmljR0Y8LyUobGFyZ2VvcEdGPC8lLm1vdmFibGVsaW1pdHNHRjwvJSdhY2NlbnRHRjwvJSdsc3BhY2VHUSwwLjIyMjIyMjJlbUYnLyUncnNwYWNlR0ZLLUkjbWlHRiQ2JVEjczJGJy8lJ2l0YWxpY0dRJXRydWVGJy9GOFEnaXRhbGljRictRjQ2LVEnJnBsdXM7RidGN0Y6Rj1GP0ZBRkNGRUZHRklGTC1GTzYlUSNzMUYnRlJGVUY3RjctRjQ2LVExJkludmlzaWJsZVRpbWVzO0YnRjdGOkY9Rj9GQUZDRkVGRy9GSlEmMC4wZW1GJy9GTUZbby1GTzYlUSRFMTdGJ0ZSRlVGNy1GLDYoLUZPNiVRJF9ER0YnRlJGVS1GNDYtUTAmQXBwbHlGdW5jdGlvbjtGJ0Y3RjpGPUY/RkFGQ0ZFRkdGam5GXG8tRi82JC1GLDYmLUYvNiYtRiw2KC1GLzYmLUYsNiotSSNtc0dGJDYjUSd2ZWN0b3JGJy1GNDYtUSIsRidGN0Y6L0Y+RlRGP0ZBRkNGRUZHRmpuL0ZNUSwwLjMzMzMzMzNlbUYnLUZPNiVRJEFsZ0YnRlJGVUZocC1GLzYmLUYsNiYtRk82I1EhRicvJStmb3JlZ3JvdW5kR1EoWzAsMCwwXUYnLyUpcmVhZG9ubHlHRjxGN0Y3LyUlb3BlbkdRIltGJy8lJmNsb3NlR1EiXUYnRmhxRltyRjdGN0ZdckZgckZocC1GLzYmLUYsNiYtRi82Ji1GLDYoLUYvNiYtRiw2Ji1JI21uR0YkNiRRIzE3RidGN0ZocUZbckY3RjdGXXJGYHJGaHAtRiw2J0YzRk4tRjQ2LVEiK0YnRjdGOkY9Rj9GQUZDRkVGR0ZJRkxGWkY3RmhxRltyRjdGN0ZdckZgckZocUZbckY3RjdGXXJGYHJGaHFGW3JGN0Y3Rl1yRmByRmhxRltyRjdGN0ZocUZbckY3">LV9JLFR5cGVzZXR0aW5nRzYkJSpwcm90ZWN0ZWRHSShfc3lzbGliRzYiSSxtcHJpbnRzbGFzaEdGKDYkNyMtSSptY29tcGxldGVHNiRGJi9JK21vZHVsZW5hbWVHRihGJDYkLUklbXJvd0dGLjYlLUkobWZlbmNlZEdGLjYjLUYzNiYtSSNtb0dGLjYjUSomdW1pbnVzMDtGKC1JI21pR0YuNiNRI3MyRigtRjs2I1EnJnBsdXM7RigtRj82I1EjczFGKC1GOzYjUTEmSW52aXNpYmxlVGltZXM7RigtRj82I1EkRTE3RigtSSZfSG9sZEdGLjYjNyMtSSRfREdHRig2IzckNyVRJ3ZlY3RvckYoSSRBbGdHRig3IjcjNyQ3IyIjPCwmSSNzMkdGKCEiIkkjczFHRigiIiJGUQ==</Equation></Text-field>
</Output>
</Group>
<Group view="code" hide-input="false" labelreference="L5704" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field prompt="&gt; " style="Maple Input" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L5718" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L5715" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block><Presentation-Block>
<Group view="presentation" inline-output="false" labelreference="L2" drawlabel="true" applyint="true" applyrational="true" applyexponent="false">
<Input><Text-field style="Text" layout="Normal"><Equation executable="true" style="2D Math" input-equation="" display="LUklbXJvd0c2Iy9JK21vZHVsZW5hbWVHNiJJLFR5cGVzZXR0aW5nR0koX3N5c2xpYkdGJzYlLUkjbWlHRiQ2I1EhRicvJStleGVjdXRhYmxlR1EmZmFsc2VGJy8lLG1hdGh2YXJpYW50R1Enbm9ybWFsRic=">JSFH</Equation></Text-field>
</Input>
</Group></Presentation-Block>
</Worksheet>
